Analytical bounds for non-asymptotic asymmetric state discrimination

Two types of errors can occur when discriminating pairs of quantum states. Asymmetric state discrimination involves minimizing the probability of one type of error, subject to a constraint on the other. We give explicit expressions bounding the set of achievable errors, using the trace norm, the fidelity, and the quantum Chernoff bound. The upper bound is asymptotically tight and the lower bound is exact for pure states. Unlike asymptotic bounds, our bounds give error values instead of exponents, so can give more precise results when applied to finite-copy state discrimination problems.

==> asymmetric_discrimination_bounds.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    448320,       9425]
NotebookOptionsPosition[    442032,       9324]
NotebookOutlinePosition[    442436,       9340]
CellTagsIndexPosition[    442393,       9337]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.8620449705304766`*^9, 3.8620449774974065`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"9f2359fd-1ec1-4846-bc18-cfe4dd397130"],

Cell[CellGroupData[{

Cell["Functions required for this notebook", "Section",
 CellChangeTimes->{{3.8683462516150513`*^9, 3.868346257089449*^9}, {
  3.8793222197304506`*^9, 3.8793222288855495`*^9}, {3.87932256137496*^9, 
  3.8793225624707317`*^9}, {3.8793239302339444`*^9, 
  3.879323958702076*^9}},ExpressionUUID->"1ddc389f-9b09-46cf-834e-\
aace00a974e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Functions", " ", "to", " ", "calculate", " ", "Qs", " ", "for", " ", "a", 
    " ", "Gaussian", " ", "state"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"From", " ", "Pirandola", " ", "and", " ", "Lloyd"}], ",", " ", 
    "2008"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Here", ",", " ", 
    RowBox[{"Qs", " ", "is", " ", "defined", " ", "as", " ", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"\[Rho]1", "^", "s"}], " ", 
       RowBox[{"\[Rho]2", "^", 
        RowBox[{"(", 
         RowBox[{"1", "-", "s"}], ")"}]}]}], "]"}], " ", "rather", " ", 
     "than", " ", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"\[Rho]2", "^", "s"}], " ", 
       RowBox[{"\[Rho]1", "^", 
        RowBox[{"(", 
         RowBox[{"1", "-", "s"}], ")"}]}]}], "]"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", 
     RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}], "^", "p"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}], "^", "p"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}], "^", "p"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}], "^", "p"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"2", "^", "p"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}], "^", "p"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}], "^", "p"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]", "[", "n_", "]"}], ":=", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "n", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Qs", "[", 
     RowBox[{
     "\[Alpha]1_", ",", "S1_", ",", "\[Alpha]2_", ",", "S2_", ",", "d_", ",", 
      "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"D1", ",", "D2", ",", "V1", ",", "V2", ",", "n", ",", "Qs0"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"D1", "=", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ConstantArray", "[", 
              RowBox[{
               RowBox[{"\[Gamma]", "[", 
                RowBox[{"#", ",", "s"}], "]"}], ",", "2"}], "]"}], "&"}], ",",
             "\[Alpha]1"}], "]"}], "]"}], "]"}]}], ";", 
       RowBox[{"D2", "=", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ConstantArray", "[", 
              RowBox[{
               RowBox[{"\[Gamma]", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"1", "-", "s"}]}], "]"}], ",", "2"}], "]"}], "&"}], 
            ",", "\[Alpha]2"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"V1", "=", 
        RowBox[{"S1", ".", "D1", ".", 
         RowBox[{"Transpose", "[", "S1", "]"}]}]}], ";", 
       RowBox[{"V2", "=", 
        RowBox[{"S2", ".", "D2", ".", 
         RowBox[{"Transpose", "[", "S2", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "\[Alpha]1", "]"}]}], ";", 
       RowBox[{"Qs0", "=", 
        RowBox[{
         RowBox[{"2", "^", "n"}], "*", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"\[Alpha]1", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", "s"}], "]"}], "*", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"\[Alpha]2", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", 
               RowBox[{"1", "-", "s"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"Det", "[", 
            RowBox[{"V1", "+", "V2"}], "]"}], "]"}]}]}]}], ";", 
       RowBox[{"Qs0", "*", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"d", ".", 
             RowBox[{"Inverse", "[", 
              RowBox[{"V1", "+", "V2"}], "]"}], ".", 
             RowBox[{"Transpose", "[", "d", "]"}]}]}], "/", "2"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Function", " ", "for", " ", "the", " ", "fidelity", " ", "of", " ", "a", 
     " ", "Gaussian", " ", "state"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"From", " ", "Banchi"}], ",", " ", "Braunstein", ",", " ", 
     RowBox[{"and", " ", "Pirandola"}], ",", " ", "2015"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fidelity", "[", 
     RowBox[{"v1_", ",", "v2_", ",", 
      RowBox[{"x1_", ":", "0"}], ",", 
      RowBox[{"x2_", ":", "0"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "w1", ",", "w2", ",", "waux", ",", "\[CapitalGamma]", ",", "F", ",", 
        "X1", ",", "X2", ",", 
        RowBox[{"n", "=", 
         RowBox[{
          RowBox[{"Length", "[", "v1", "]"}], "/", "2"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"w1", "=", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{
          RowBox[{"v1", ".", 
           RowBox[{"(", 
            RowBox[{"I", " ", 
             RowBox[{"\[CapitalOmega]", "[", "n", "]"}]}], ")"}]}], "/", 
          "2"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"w2", "=", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{
          RowBox[{"v2", ".", 
           RowBox[{"(", 
            RowBox[{"I", " ", 
             RowBox[{"\[CapitalOmega]", "[", "n", "]"}]}], ")"}]}], " ", "/", 
          "2"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]", " ", "=", " ", 
        RowBox[{"Abs", "@", 
         RowBox[{"Det", "[", 
          FractionBox[
           RowBox[{"w1", "+", "w2"}], "2"], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"waux", " ", "=", " ", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"PseudoInverse", "[", 
           RowBox[{"w1", "+", "w2"}], "]"}], ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"IdentityMatrix", "[", 
             RowBox[{"2", "n"}], "]"}], "+", 
            RowBox[{"w2", ".", "w1"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"F", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Abs", "@", 
            RowBox[{"Det", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MatrixPower", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"IdentityMatrix", "[", 
                    RowBox[{"2", "n"}], "]"}], "-", 
                   RowBox[{"MatrixPower", "[", 
                    RowBox[{"waux", ",", 
                    RowBox[{"-", "2"}]}], "]"}]}], ",", 
                  RowBox[{"1", "/", "2"}]}], "]"}], "+", 
                RowBox[{"IdentityMatrix", "[", 
                 RowBox[{"2", "n"}], "]"}]}], ")"}], ".", "waux"}], "]"}]}], 
           "/", "\[CapitalGamma]"}], ")"}], 
         RowBox[{"1", "/", "4"}]]}], ";", 
       RowBox[{"X1", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "x1", "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "n"}]}], "]"}], "}"}], ",", "x1"}], "]"}]}], ";", 
       RowBox[{"X2", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "x2", "]"}], "\[Equal]", "0", "<", 
           RowBox[{"2", "n"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "n"}]}], "]"}], "}"}], ",", "x2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"X1", "-", "X2"}], ")"}], ".", 
              RowBox[{"PseudoInverse", "[", 
               RowBox[{"v1", "+", "v2"}], "]"}], ".", 
              RowBox[{"Transpose", "[", 
               RowBox[{"X1", "-", "X2"}], "]"}]}]}], "/", "4"}], ")"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "F"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Functions", " ", "to", " ", "calculate", " ", "the", " ", "relative", 
     " ", "entropy", " ", "between", " ", "Gaussian", " ", "states"}], "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"From", " ", "Pirandola"}], ",", " ", "Laurenza", ",", " ", 
     "Ottaviani", ",", " ", 
     RowBox[{"and", " ", "Banchi"}], ",", " ", "2015"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gibbs", "[", "V_", "]"}], ":=", 
    RowBox[{"2", "I", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{
        RowBox[{"Length", "[", "V", "]"}], "/", "2"}], "]"}], ".", 
      RowBox[{"MatrixFunction", "[", 
       RowBox[{"ArcCoth", ",", 
        RowBox[{"2", "I", " ", 
         RowBox[{"V", ".", 
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{
            RowBox[{"Length", "[", "V", "]"}], "/", "2"}], "]"}]}]}]}], 
       "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "EntFunc", " ", "assumes", " ", "a", " ", "vacuum", " ", "noise", " ", 
     "of", " ", 
     RowBox[{"1", "/", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EntFunc", "[", 
     RowBox[{"v1_", ",", "v2_", ",", 
      RowBox[{"x1_", ":", "0"}], ",", 
      RowBox[{"x2_", ":", "0"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"G2", ",", "\[Delta]", ",", 
        RowBox[{"omega", "=", 
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{
           RowBox[{"Length", "[", "v2", "]"}], "/", "2"}], "]"}]}], ",", 
        "\[Delta]cont"}], "}"}], ",", 
      RowBox[{
       RowBox[{"G2", "=", 
        RowBox[{
         RowBox[{"Gibbs", "[", "v2", "]"}], "//", "Chop"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SameQ", "[", 
           RowBox[{"x1", ",", "0"}], "]"}], "&&", 
          RowBox[{"SameQ", "[", 
           RowBox[{"x2", ",", "0"}], "]"}]}], ",", 
         RowBox[{"\[Delta]cont", "=", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Delta]", "=", 
           RowBox[{"x1", "-", "x2"}]}], ";", 
          RowBox[{"\[Delta]cont", "=", 
           RowBox[{
            RowBox[{"Transpose", "[", "\[Delta]", "]"}], ".", "G2", ".", 
            "\[Delta]"}]}]}]}], "]"}], ";", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"Det", "[", 
             RowBox[{"v2", "+", 
              RowBox[{
               RowBox[{"I", "/", "2"}], " ", "omega"}]}], "]"}], "]"}], "+", 
           RowBox[{"Tr", "[", 
            RowBox[{"v1", ".", "G2"}], "]"}], "+", "\[Delta]cont"}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "//", "Chop"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Switch", " ", "from", " ", "a", " ", "vacuum", " ", "noise", " ", "of", 
     " ", "1", " ", "to", " ", "a", " ", "vacuum", " ", "noise", " ", "of", 
     " ", 
     RowBox[{"1", "/", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"v1_", ",", "v2_", ",", 
      RowBox[{"x1_", ":", "0"}], ",", 
      RowBox[{"x2_", ":", "0"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"EntFunc", "[", 
      RowBox[{
       RowBox[{"v1", "/", "2"}], ",", 
       RowBox[{"v2", "/", "2"}], ",", 
       RowBox[{"x1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
       RowBox[{"x2", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}]}], "]"}], "-", 
     RowBox[{"EntFunc", "[", 
      RowBox[{
       RowBox[{"v1", "/", "2"}], ",", 
       RowBox[{"v1", "/", "2"}], ",", "0", ",", "0"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BinaryEntropy", "[", "p_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "p"}], " ", 
      RowBox[{"Log2", "[", "p", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "p"}], ")"}], 
      RowBox[{"Log2", "[", 
       RowBox[{"1", "-", "p"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Bounds", " ", "based", " ", "on", " ", "the", " ", "fidelity"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Lower", " ", "bound"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LBalphaFid", "[", 
     RowBox[{"p_", ",", "f_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "2"], " ", "p"}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["f", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}]}]]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["f", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}]}]]}]]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LBbetaFid", "[", 
     RowBox[{"p_", ",", "f_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["f", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}]}]]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["f", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}]}]]}]]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Lower", " ", "bound", " ", 
     RowBox[{"(", 
      RowBox[{"no", " ", "auxiliary", " ", "parameter"}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LBFid", "[", 
     RowBox[{"b_", ",", "f_"}], "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b", "-", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f", "2"]}], "+", 
         RowBox[{"f", " ", 
          RowBox[{"(", 
           RowBox[{"f", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "b"}], ")"}], " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["f", "2"]}], ")"}]}]]}]}], ")"}]}]}], ",", 
        RowBox[{"0", "\[LessEqual]", "b", "\[LessEqual]", 
         SuperscriptBox["f", "2"]}]}], "}"}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Upper", " ", "bound"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UBalphaFid", "[", 
     RowBox[{"p_", ",", "f_"}], "]"}], ":=", 
    FractionBox["f", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "p"]}]]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UBbetaFid", "[", 
     RowBox[{"p_", ",", "f_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "2"], " ", "f", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "p"]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Piecewise", " ", "upper", " ", "bound"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UBFidPiecewise", "[", 
     RowBox[{"b_", ",", "f_"}], "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", 
          FractionBox["b", 
           SuperscriptBox["f", "2"]]}], ",", 
         RowBox[{"0", "\[LessEqual]", "b", "\[LessEqual]", 
          FractionBox[
           SuperscriptBox["f", "2"], "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          SuperscriptBox["f", "2"], 
          RowBox[{"4", " ", "b"}]], ",", 
         RowBox[{
          FractionBox[
           SuperscriptBox["f", "2"], "2"], "<", "b", "<", 
          FractionBox["1", "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "b"}], ")"}], " ", 
          SuperscriptBox["f", "2"]}], ",", 
         RowBox[{
          FractionBox["1", "2"], "\[LessEqual]", "b", "\[LessEqual]", "1"}]}],
         "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Bounds", " ", "based", " ", "on", " ", "the", " ", "QCB"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Upper", " ", "bound", " ", "with", " ", "fixed", " ", "s0", " ", 
     RowBox[{"(", "CAQCB", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UBalphaQCBset", "[", 
     RowBox[{"p_", ",", "s0_", ",", "Q0_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "s0"}], ")"}], "Q0", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "/", "p"}], ")"}], "^", "s0"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UBbetaQCBset", "[", 
     RowBox[{"p_", ",", "s0_", ",", "Q0_"}], "]"}], ":=", 
    RowBox[{"s0", " ", "Q0", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "-", "s0"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Piecewise", " ", "CAQCB"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UBQCBsetPiecewise", "[", 
     RowBox[{"b_", ",", "s0_", ",", "Q0_"}], "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"b", " ", 
           SuperscriptBox["Q0", 
            RowBox[{"-", 
             FractionBox["1", "s0"]}]]}]}], ",", 
         RowBox[{"0", "\[LessEqual]", "b", "\[LessEqual]", 
          RowBox[{"s0", " ", 
           SuperscriptBox["Q0", 
            FractionBox["1", "s0"]]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "s0"}], ")"}], 
          SuperscriptBox["Q0", 
           FractionBox["1", 
            RowBox[{"1", "-", "s0"}]]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["s0", "b"], ")"}], 
           FractionBox["s0", 
            RowBox[{"1", "-", "s0"}]]]}], ",", 
         RowBox[{
          RowBox[{"s0", " ", 
           SuperscriptBox["Q0", 
            FractionBox["1", "s0"]]}], "<", "b", "<", "s0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "b"}], ")"}], 
          SuperscriptBox["Q0", 
           FractionBox["1", 
            RowBox[{"1", "-", "s0"}]]]}], ",", 
         RowBox[{"s0", "\[LessEqual]", "b", "\[LessEqual]", "1"}]}], "}"}]}], 
      "}"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Optimal", " ", "upper", " ", "bound", " ", 
     RowBox[{"(", "OAQCB", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UBalphaQCBopt", "[", 
     RowBox[{"p_", ",", "Q_", ",", "QDiff_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "p"}], " ", 
       RowBox[{"QDiff", "/", "Q"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}], " ", "Q"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UBbetaQCBopt", "[", 
     RowBox[{"p_", ",", "Q_", ",", "QDiff_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], 
       RowBox[{"QDiff", "/", "Q"}]}], "]"}], "p", " ", "Q"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Functions", " ", "required", " ", "for", " ", "the", " ", "figure", " ", 
     "comparing", " ", "the", " ", "bounds"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Function", " ", "to", " ", "generate", " ", "a", " ", "TMSV", " ", 
     "state", " ", "passed", " ", "through", " ", "a", " ", "thermal", " ", 
     "loss", " ", "channel"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LossyTMSV", "[", 
     RowBox[{"n_", ",", "\[Tau]_", ",", 
      RowBox[{"m_", ":", "0"}]}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}], "*", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"\[Tau]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "n"}], "+", "1"}], ")"}], "^", "2"}], "-", 
                "1"}], ")"}]}], "]"}], " ", 
            RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"\[Tau]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "n"}], "+", "1"}], ")"}], "^", "2"}], "-", 
                "1"}], ")"}]}], "]"}], " ", 
            RowBox[{"PauliMatrix", "[", "3", "]"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "m"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Tau]"}]}], ")"}], 
            "*", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}]}], "}"}], 
       "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Function", " ", "for", " ", "the", " ", "diagonalizing", " ", 
      "symplectic", " ", "for", " ", "a", " ", "two"}], "-", 
     RowBox[{"mode", " ", "squeezed", " ", "state", " ", 
      RowBox[{"(", 
       RowBox[{"needed", " ", "for", " ", "Qs"}], ")"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sqS", "[", "state_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "=", 
         RowBox[{"state", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{"b", "=", 
         RowBox[{"state", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "3"}], "]"}], "]"}]}], ",", 
        RowBox[{"c", "=", 
         RowBox[{"state", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "1"}], "]"}], "]"}]}], ",", "y", ",", "wp", ",", 
        "wm"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"y", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], "-", 
         RowBox[{"4", 
          RowBox[{"c", "^", "2"}]}]}]}], ";", 
       RowBox[{"wp", "=", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "+", 
            RowBox[{"Sqrt", "[", "y", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Sqrt", "[", "y", "]"}]}], ")"}]}], "]"}]}], ";", 
       RowBox[{"wm", "=", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "-", 
            RowBox[{"Sqrt", "[", "y", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Sqrt", "[", "y", "]"}]}], ")"}]}], "]"}]}], ";", 
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"wp", " ", 
             RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", 
            RowBox[{"wm", " ", 
             RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"wm", " ", 
             RowBox[{"PauliMatrix", "[", "3", "]"}]}], ",", 
            RowBox[{"wp", " ", 
             RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}]}], "}"}], 
        "]"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.861780999409579*^9, {3.8617918673938465`*^9, 3.861791868416503*^9}, {
   3.8618851762720747`*^9, 3.861885195548021*^9}, {3.8619576927840614`*^9, 
   3.861957693153455*^9}, {3.862044452752302*^9, 3.8620444531646633`*^9}, {
   3.8668242487307835`*^9, 3.8668243555605197`*^9}, {3.866824526624034*^9, 
   3.86682454210476*^9}, {3.8793223973048506`*^9, 3.879322406137443*^9}, {
   3.879322443307207*^9, 3.879322545539198*^9}, {3.8793230891467934`*^9, 
   3.879323190422079*^9}, 3.8793233031481705`*^9, {3.8794203854192657`*^9, 
   3.879420450571288*^9}},ExpressionUUID->"24b0bffc-43c8-4517-9791-\
e6b05381a5fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison of presented bounds", "Section",
 CellChangeTimes->{{3.8683462516150513`*^9, 3.868346257089449*^9}, {
  3.8793222197304506`*^9, 3.8793222288855495`*^9}, {3.87932256137496*^9, 
  3.8793225624707317`*^9}},ExpressionUUID->"78c6d15b-877f-4a7b-90fd-\
f9a84a5fa3ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\"\<Figure demonstrating the bounds\>\"", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"conds", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "\[GreaterEqual]", "0"}], ",", 
      RowBox[{"p", "\[LessEqual]", "1"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Two", " ", "states", " ", "passed", " ", "through", " ", "thermal", " ", 
    "loss", " ", "channels"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "stateA", " ", "is", " ", "\[Rho]2", " ", "and", " ", "stateB", " ", "is",
      " ", "\[Rho]1"}], ";", " ", 
    RowBox[{
    "this", " ", "is", " ", "because", " ", "the", " ", "function", " ", 
     "defines", " ", "Qs", " ", "with", " ", "\[Rho]1", " ", "and", " ", 
     "\[Rho]2", " ", "switched", " ", "relative", " ", "to", " ", "our", " ", 
     "definition"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stateA", "=", 
   RowBox[{"LossyTMSV", "[", 
    RowBox[{"4", ",", "0.3", ",", "0.6"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stateB", "=", 
    RowBox[{"LossyTMSV", "[", 
     RowBox[{"4", ",", "0.7", ",", "0.4"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Calculate", " ", "fidelity"}], 
   "*)"}]}], "\[IndentingNewLine]", "\"\<Fidelity\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fid", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Fidelity", "[", 
     RowBox[{
      RowBox[{"stateA", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"stateB", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Calculate", " ", "Qs", " ", "and", " ", "its", " ", "differential"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"Eigenvalues", "[", 
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", "2", "]"}], ".", 
         RowBox[{"stateA", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"-", "2"}], ";;", 
       RowBox[{"-", "1"}]}], "]"}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]B", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"Eigenvalues", "[", 
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", "2", "]"}], ".", 
         RowBox[{"stateB", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"-", "2"}], ";;", 
       RowBox[{"-", "1"}]}], "]"}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SA", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"sqS", "[", 
     RowBox[{"stateA", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SB", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"sqS", "[", 
     RowBox[{"stateB", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{
    RowBox[{"stateA", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "-", 
    RowBox[{"stateB", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"Qs", "[", 
    RowBox[{
    "\[Alpha]A", ",", "SA", ",", "\[Alpha]B", ",", "SB", ",", "d", ",", "p"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QDiff", "=", 
    RowBox[{"D", "[", 
     RowBox[{"Q", ",", "p"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Find", " ", "the", " ", 
    RowBox[{"(", "symmetric", ")"}], " ", "QCB"}], 
   "*)"}]}], "\[IndentingNewLine]", "\"\<Minimised QCB\>\"", "\
\[IndentingNewLine]", 
 RowBox[{"minQ", "=", 
  RowBox[{"NMinimize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Q", ",", 
      RowBox[{"p", "\[GreaterEqual]", "0"}], ",", 
      RowBox[{"p", "\[LessEqual]", "1"}]}], "}"}], ",", "p"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QStar", "=", 
   RowBox[{"minQ", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sStar", "=", 
    RowBox[{"minQ", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Calculate", " ", "quantum", " ", "relative", " ", "entropy"}], 
   "*)"}]}], "\[IndentingNewLine]", "\"\<Quantum relative entropy S(stateA\
\[DoubleVerticalBar]stateB)\>\"", "\[IndentingNewLine]", 
 RowBox[{"QREa", "=", 
  RowBox[{"S", "[", 
   RowBox[{
    RowBox[{"stateA", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"stateB", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", "\"\<Quantum relative entropy S(stateB\
\[DoubleVerticalBar]stateA)\>\"", "\[IndentingNewLine]", 
 RowBox[{"QREb", "=", 
  RowBox[{"S", "[", 
   RowBox[{
    RowBox[{"stateB", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"stateA", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QREbounda", "[", "p_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"p", ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"2", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"QREa", "+", 
           RowBox[{"BinaryEntropy", "[", "p", "]"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}]}], ")"}]}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QREboundb", "[", "p_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"2", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"QREb", "+", 
            RowBox[{"BinaryEntropy", "[", "p", "]"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "p"}], ")"}]}], ")"}]}], "]"}], ",", "p"}], 
    "}"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot", " ", "the", " ", "bounds"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"UBbetaFid", "[", 
          RowBox[{"p", ",", "fid"}], "]"}], ",", 
         RowBox[{"UBalphaFid", "[", 
          RowBox[{"p", ",", "fid"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"UBbetaQCBset", "[", 
          RowBox[{"p", ",", "sStar", ",", "QStar"}], "]"}], ",", 
         RowBox[{"UBalphaQCBset", "[", 
          RowBox[{"p", ",", "sStar", ",", "QStar"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"UBbetaQCBopt", "[", 
          RowBox[{"p", ",", "Q", ",", "QDiff"}], "]"}], ",", 
         RowBox[{"UBalphaQCBopt", "[", 
          RowBox[{"p", ",", "Q", ",", "QDiff"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"LBbetaFid", "[", 
          RowBox[{"p", ",", "fid"}], "]"}], ",", 
         RowBox[{"LBalphaFid", "[", 
          RowBox[{"p", ",", "fid"}], "]"}]}], "}"}], ",", 
       RowBox[{"QREbounda", "[", "p", "]"}], ",", 
       RowBox[{"QREboundb", "[", "p", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<fid UB\>\"", ",", "\"\<CAQCB\>\"", ",", "\"\<OAQCB\>\"", ",", 
          "\"\<fid LB\>\"", ",", "\"\<QRE LB\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.85", ",", "0.85"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "Blue", ",", "Orange", ",", "Green", ",", "Red", ",", "Gray", ",", 
        "Gray"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "\"\<\[Alpha]\>\""}], "}"}]}]}], "]"}],
    ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"\[Beta]", "/", 
       RowBox[{"fid", "^", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0", ",", 
       RowBox[{
        RowBox[{"fid", "^", "2"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", "Dashed"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Beta]"}], ")"}], 
      RowBox[{"fid", "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", 
       RowBox[{"1", "/", "2"}], ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", "Dashed"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"\[Beta]", " ", 
       RowBox[{"QStar", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "sStar"}], ")"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0", ",", 
       RowBox[{"sStar", " ", 
        RowBox[{"QStar", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "sStar"}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Orange", ",", "Dashed"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Beta]"}], ")"}], 
      RowBox[{"QStar", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "sStar"}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "sStar", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Orange", ",", "Dashed"}], "]"}]}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.862904844032725*^9, 3.862904915741189*^9}, {
   3.8629049457843943`*^9, 3.8629049786485095`*^9}, {3.862905023687269*^9, 
   3.8629050351983175`*^9}, {3.8643814456011343`*^9, 3.864381466945795*^9}, {
   3.8643842823637843`*^9, 3.8643842824385605`*^9}, {3.864384338458545*^9, 
   3.8643843385838165`*^9}, {3.864384396894923*^9, 3.8643844250140247`*^9}, {
   3.864384464723713*^9, 3.8643844939323854`*^9}, {3.864384649044642*^9, 
   3.8643846544534025`*^9}, 3.8660431799476547`*^9, {3.866548870694277*^9, 
   3.8665488766863017`*^9}, {3.866796406314642*^9, 3.8667964337295427`*^9}, {
   3.8668232623535624`*^9, 3.8668232971266146`*^9}, {3.866823350878704*^9, 
   3.866823481088195*^9}, {3.873652230456749*^9, 3.873652242415655*^9}, 
   3.879322288276599*^9, {3.879322618368733*^9, 3.879322663166978*^9}, {
   3.8793227044909143`*^9, 3.8793227124106517`*^9}, {3.8793227584223924`*^9, 
   3.8793227701804466`*^9}, {3.8793228188425264`*^9, 3.879322906401831*^9}, {
   3.8793229548982267`*^9, 3.87932301650033*^9}, {3.8793232033125076`*^9, 
   3.8793232797312326`*^9}, {3.879323320505968*^9, 3.879323324432793*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"9af9b0d3-4c56-4c8d-9b83-e0031f7cb0ad"],

Cell[BoxData["\<\"Figure demonstrating the bounds\"\>"], "Output",
 CellChangeTimes->{3.866825819072343*^9, 3.873652251839697*^9, 
  3.8736531672132254`*^9, 3.873859242248777*^9, 3.8786500650559044`*^9, 
  3.879320111071*^9, 3.8793222967231827`*^9, 3.8793233301216083`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"e35c2feb-c975-4109-b89d-14eb535f22bd"],

Cell[BoxData["\<\"Fidelity\"\>"], "Output",
 CellChangeTimes->{3.866825819072343*^9, 3.873652251839697*^9, 
  3.8736531672132254`*^9, 3.873859242248777*^9, 3.8786500650559044`*^9, 
  3.879320111071*^9, 3.8793222967231827`*^9, 3.8793233301236067`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"9030653b-3a04-4b1a-a671-f57ea4103e39"],

Cell[BoxData["0.7815747032262638`"], "Output",
 CellChangeTimes->{3.866825819072343*^9, 3.873652251839697*^9, 
  3.8736531672132254`*^9, 3.873859242248777*^9, 3.8786500650559044`*^9, 
  3.879320111071*^9, 3.8793222967231827`*^9, 3.879323330126609*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"c8fb8484-a343-407e-b77d-501c8f244940"],

Cell[BoxData["\<\"Minimised QCB\"\>"], "Output",
 CellChangeTimes->{3.866825819072343*^9, 3.873652251839697*^9, 
  3.8736531672132254`*^9, 3.873859242248777*^9, 3.8786500650559044`*^9, 
  3.879320111071*^9, 3.8793222967231827`*^9, 3.8793233358810315`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"2f6f672e-0663-4b83-8a63-54b0766d6772"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7496676694073783`", ",", 
   RowBox[{"{", 
    RowBox[{"p", "\[Rule]", "0.6096233616342881`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.866825819072343*^9, 3.873652251839697*^9, 
  3.8736531672132254`*^9, 3.873859242248777*^9, 3.8786500650559044`*^9, 
  3.879320111071*^9, 3.8793222967231827`*^9, 3.879323336032025*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"8dc64130-5012-4677-8647-0ddd2da38937"],

Cell[BoxData["\<\"Quantum relative entropy \
S(stateA\[DoubleVerticalBar]stateB)\"\>"], "Output",
 CellChangeTimes->{3.866825819072343*^9, 3.873652251839697*^9, 
  3.8736531672132254`*^9, 3.873859242248777*^9, 3.8786500650559044`*^9, 
  3.879320111071*^9, 3.8793222967231827`*^9, 3.8793233360340247`*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"3a2d8375-ee03-42b8-b128-4e459241bf94"],

Cell[BoxData["3.0099637703692617`"], "Output",
 CellChangeTimes->{3.866825819072343*^9, 3.873652251839697*^9, 
  3.8736531672132254`*^9, 3.873859242248777*^9, 3.8786500650559044`*^9, 
  3.879320111071*^9, 3.8793222967231827`*^9, 3.8793233360360246`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"c43f55b0-fc04-4663-b660-f713470dd209"],

Cell[BoxData["\<\"Quantum relative entropy \
S(stateB\[DoubleVerticalBar]stateA)\"\>"], "Output",
 CellChangeTimes->{3.866825819072343*^9, 3.873652251839697*^9, 
  3.8736531672132254`*^9, 3.873859242248777*^9, 3.8786500650559044`*^9, 
  3.879320111071*^9, 3.8793222967231827`*^9, 3.8793233360380273`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"a00ce274-d894-4905-a052-42733fe3efff"],

Cell[BoxData["1.2493639991209968`"], "Output",
 CellChangeTimes->{3.866825819072343*^9, 3.873652251839697*^9, 
  3.8736531672132254`*^9, 3.873859242248777*^9, 3.8786500650559044`*^9, 
  3.879320111071*^9, 3.8793222967231827`*^9, 3.8793233360410247`*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"6ed02904-5e88-4498-980f-f1ec67c3ddbf"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], FaceForm[
         Opacity[0.3]], LineBox[CompressedData["
1:eJwV1nc8FfobB/Bj5CAJqVQqK3XaHVHXuJ/vbUm2FJJbKSmJm1G5kQYpErL3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          "]]},
        Annotation[#, "Charting`Private`Tag$30773#1"]& ], 
       TagBox[
        {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[
         Opacity[0.3]], LineBox[CompressedData["
1:eJwVVnc0Fv7/NXqQIpFIZCazjMpI3Xd9FX0kpfhoEO0oqfjYZSUtpKzs7bFH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          "]]},
        Annotation[#, "Charting`Private`Tag$30773#2"]& ], 
       TagBox[
        {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[
         Opacity[0.3]], LineBox[CompressedData["
1:eJwVlXk4FHgcxrGuRMkZ1ROt1DjKfa28GWq7myhhyxVFTG65iqaicoQt1UaK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          "]]},
        Annotation[#, "Charting`Private`Tag$30773#3"]& ], 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[
         Opacity[0.3]], LineBox[CompressedData["
1:eJxF1wk0EFHfBnBbtChkKS1CtkLImphHyBJFsib7li0VUQiljbRKhSyVSnZF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          "]]},
        Annotation[#, "Charting`Private`Tag$30773#4"]& ], 
       TagBox[
        {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[1.], FaceForm[
         Opacity[0.3]], LineBox[CompressedData["
1:eJxFlnk0Vt/3xw2JUIYkkYwJSWUuzz0bSSgylilFImOmChHJmHlWZAoVUqaE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          "]]},
        Annotation[#, "Charting`Private`Tag$30773#5"]& ], 
       TagBox[
        {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[1.], FaceForm[
         Opacity[0.3]], LineBox[CompressedData["
1:eJxFl3c419/7x22ZIQlFGdlaZrzf585IKmSVkhQqSULJyEhEKGTvvSWZKSoz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          "]]},
        Annotation[#, "Charting`Private`Tag$30773#6"]& ]}, {}}, {{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVkHk4lAkAhydhqWyHGmdyLGkTlduqX1ZF9skxxRLtIoqESW0j1ZBbaeTJ
tgm12lg6HBuGhDCOJmHmy4qO/YxzZoxRIk1h64/3ef9+X73ASFqwHIVC2fuF
r87y+hiQ1mK3vSMjSbawIMUSzucfOlnq8JtXCqyfl0KNIiq7xjLG+LH0J2fn
pNC54S8+x7KBisuVax9lUuhJclLpLGe4yudbTU1L8VeWbW8oyxvd0Y+iRsRS
BIWkMg+zQtATMCXq6JViJ9+MH8SKxhvzgJfZpVIkn/AMb7uaBsvp+Bi6txQ5
D8WTu+SuQGlSq0XlGyl2WfJspjSyMaF5vNGRPQG1wl9t+ZU3oXFo2dkq/wk4
b1A6HTR5Cw1DOgLp8glkyyrKZ50KUZzAUDxcLQGhZHH8XUYximjpr04GSkBa
cJZF37wHPV/1X1xWSSD3qiiR+rYUZJwoz692HGfc3Y7pJpVDgzRPszw6jlCP
Bz5jyg9wJNLW6G/NcQgyHCoflVZgVivpvCdHjJ0HX8x72VZBUc45lXtCjM0h
2VVzg2x4K3jsPastRmZm85be5BrU21A5ra0ivNwzc/2USi1uFNBGek+JUIZ9
UfqVj8Ax62k11BUhglNtnbWjHkFTnTS7LiGqkp3DVkka4PL827yLDCEePtAt
H2h/DMfhJdm/6QnBCss3WHupEWwz5g4j3hjW/2j97E1AE+h/WBeqxozB0p8X
nmDcjNs2Iew24zGcU9GlO4ibIVb2jFndN4oLfQnFSfUcRM+mfMqLH8Uyibjv
XkILYnW3Gk9sGcW+daEOB3xa0RGsr3qmfwTPyetL9Da2weRlZ+mfiSPgCru5
3Ik2KF549yHdYgRJK7WbZE3tMPLym698PYzKuLAylbQnaPLdVlaQPox1sZEU
u5+4oGf2q5puG4ZrbmrK+NqnCBqqs5waGcI7SqFCvOAp+HT1xbFXh+Cb+OJh
HrsDyZo1LCcMwdZt+ZFc5jNUzHW3/CsZhEex7GSFQyc+rCgomc8bhKn+pxra
mi4wHRo8DzkNIk6wME30dyHurnsRa0aAp2R6Rbh3N9q3GtfM3BBgSu29DrOx
Gwai2jMfnAXoiXotH2fAg6y/VVg/OwDNgx6KLZd4WC1UozbnD0AjzCnh0yQP
dzeTkkvuA6h6rFa+ncbH/qIgxlvKACoLomScWj4ct5k1ZN4hEVHi1mCvQ6Bk
6fF/Zn1I3HFTCX+/jsCOLXVdl71JjE5yNe/pEeB7KUuMfybhb777lJYhgZn8
/PU++0nQqu03yTYS2G7Dz61xJWHVtCGHbUugK8g8JcaRxHzPYsZWTwJv66Z9
P5uQsGM0fifyIpA46HA6ayMJhnosP9+bAFWZddXkexKTB2SbVvoRsNtvxPNb
T0Lw3+SQNJBAvMhrd50eiVbha9p9OgFVterNTCoJuYs5lOAoAoX28q7UNSRg
4lOifZKAdaB7WIkqieqI58rpDAJ+98cK3qz40jfFfXyUSeC2o4YWlpIYyUqN
0I8jYBUabNOrTMLAard2/3kC7axyz0glErnRjYw9SQTG+/ZcvqlAok8j1nBR
CgHmwu/3reVJUGvtiepUAisMBdwuuS8//GRx9AsEbrmYjh1ZRCJjjm1qnE7A
gh6jQKGQ+B/Wu3Gi
          "]]},
        Annotation[#, "Charting`Private`Tag$30903#1"]& ]}, {}}, {{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVjWk41AkAh+mgZnRQklUpNZYlOWtR/ZgtaalcPY7sKK2i2qyk1Ug5GpFC
jt1iDi0PYaWU1K5jUAYzrsYu9VRGmIMxf6QJk9r68D7vh/fDuyE43Ctknpqa
2r4vfLXtr/SFamoipM9VW5hcE6JQ/QPLWV0Eg3yGK+eqECuzIrcmzhOhmOod
vCpFiHdVp45rLBSBe0WRsyBJiEoVrVWLJMKENmVOdEkIyys/XNdfKYKXcSb/
VqQQZmwtXRsTEfQOnAolHxLCSMDedMxDBHb++j8VpkLwSbGM9GIR3B5+momo
f46ZZUMOk9Mi7CgM+G9+4HOsGE7bWeM6gEz3V+ops92QMt8l7uUMgBEi1OZn
dINqMLB2+fgAagNciwwsuuF7IXnm1p63yOJaG5o2dcG/PHJjKustBG+oEtOA
LogKJberxr70ytvHz4x3wuiSbnDBrkG0Jt9pJa3phMxQcK4tZxCpemW23IMd
YGY0v/AbHsQKvZkdgVntIA3RL5Y6DqH3g9XyM1wB5uaqf7O7NgTKjWOjhSo+
ymbvViYODqGCnJTuacyHC0/maG8/jDnlePeQTxtCAsr1TVKG0ZfruzbnRiuc
ur6zf9k/jDHDEqv62hZwtKzKn1mKkfaTcr/GNA9/m00En00WI+yChR1vAw8N
37w/dvWNGCStyienDzRjX1d8/QsLCbb6WO2xSX2G7NAWfzlDAnZsHivi0VMc
5v3h+n2vBBlB6nMCogmrlaWMUWMp9lZWzi7d3IRUzegFwbFS7BTvb2jzb0Ri
f3uvdocUtc/FGQXZDdiW+1p+mSJDVH6YqbKOi95NVh5BMTJIa8O5tJf1+Bi1
ZFEkXwZV2XwnsncdXpUUqP9oNAJG4C+eZaU1cC5sPBAQOQLKxY6zjHX/IPM0
Rd7dOAKv+OYe89wnYBtQ27T0R6F0yW7mTVVjS7rkY1zYKO7F+rcxTz5CzLBL
xGPuKAbOTQWFNDyE+7wtDqY6cnw7kKQZavMAJCLAUz1YDqX5vdFt5feRWOdU
ynwsh6NjxRHVwnuI96nwjVg8BvMoN+HE+7/g0N7rsvjIGLqmBzV6WCXo1911
eVH1GNJQ+sDjYBEWU+xXOWsqEB0adNl5dwEUq6Sy7TQF8s3jJqzFHPh1Guqc
qVCgyN3QiF95CxW+eclLPyvQPqm/+yY7Cw2NXU6nDxJg7+6lHde6Cr+ptH2a
RQQKAk8lvabHoLmDahleTIC+ZIHepFYMbEuUOr13CHjU5RVrcOhYRqP1FZUR
cF/Pb9nSdB7NvM1HXe4TeD9oSk4gR8MuTxDNqCEwc0KSbsw8Cx0qqXC+kABr
8ql1P/0k4tbUJZ3sIeDmM+W9iHMCCmVEmPBfAtNVG6OsmsLQWvbCoqCPAHE+
oTqRHIo43ZIn1DcEnNWdtpswfwYh3dMZLyOQue5c6lv6IQQ2qe7LRghQBnva
bZv80caqyPaUE4grsll+heyHIi+9gA0Ega2bJ7LNmD6g1YiHuFMEqFF922V0
Nwh+z+WZKL/8VTkN18mucIjYX5rxgcDdBG8Xa+Yu6Bo/Cj88S0CXwuIo6Y5I
UDvh1aIicHTb6hIwbTH+cq2d5RwBZopxiHaMGWhV3Xo3PxEQu9qPu8QYQJDO
mP38mQD5TmFQyjOHnf8DJNNvcQ==
          "]]},
        Annotation[#, "Charting`Private`Tag$30955#1"]& ]}, {}}, {{{}, {}, 
       TagBox[
        {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVzn840wkAx3FHqVyIa9Xjskt3PSWXilw68umXLOJq9bi29XjkLvnR0I9r
lOmXuiex9HRqnYQmmTrcxaVUJDNmxozt+838/rFhtjpOydh1f7yf179vp7BY
+mFzMzOzwE/9r5z6zunWgy0+wwvpkyaTAfd3HbplzaOC6ZfRyZkxoOfVrElJ
misaEojXBqMBJq5SKEzzwcPOEF7XpAE2B2F+Oy0IRwuiv64cM4DScKIoPS0E
Bq9LgUkaA26b85JT02IwFlaea5QZwKJmxqakJcFYQvWfzDLgzeJX3lzlNUSV
FdY+djfg8hyiOzv/FhalblyW0KxHev9mvzVe2Si1Y9aui9WjrOLpbodnAhSb
vPjC2Xq8DlVkhKY/gKaS6rdGMIry7tbWvvKHSNRWOR33HEX49cYV043FmFX1
gSZs0qGdF3b1qOxP1EWuDxxh68DZ1jLzofMxhs44c/UWOvT9tLU6XFoGv9Dl
KcacETxyfMT7quQJ+GMlfUaMQFtjpZx4/hQ7DTMRL5XD+JeMYBfnV2Ddi8CG
lJPDOKV+dvby0xeIH2MxllgNYx9nbmZBdSX+Ikzu/NwhmFWttghurYJzet7I
8i1DWOAVMDHY/grTxXObYpRazGNHX9fKq2Fzj31NdEKLFxmzoxLUr5FovH6m
Y64W2SmO4rW9NVDP3l2qydYg8jsPabBShPgeS4lxswajRK2NdVctTqw4/7lC
MQiG24FJd6UYhV5G59K4QYz/eCTiXF0dFGbWGb/aDsLv5NuFB5vqwXTtcFma
P4Bkv4TIghoJHF2Lsiu2D+C0XeLURVkDfG76YCnZj7sPjHaXFFLs/eNnl9i4
fhSOJzZP1DYi9+bVcalNP+I8OdL3MhmCtMeGRvL6QHU/FhcpaoLnfEYFZVsf
phNP7j7HasbCrjZyfU8v6ljsszc6mxHkYP+NbXwv5iwKt+w6IIdo5Q8B7ym9
EDR8+e3xDjn4WQF3cx72oPSg/P5mRgsKBmiy/bQeqBWinsyWFhSq2/2nBrtx
aCfn+dZgBay8XcfCuN1g/rZq5Cu5Avns8/FtDt0o6bhZ7hvcii22q/bZh3bB
0XoHbYZoxZLc+KAQXidmFr9zMdDbEKWSWFRJOuBNZRWtVLXhVGfmgrwJNfSm
mmQ+XYmPV2JUWevUeCJmO95pUCL8xtGNiTHt6EhR7NcEqZDCHtKrM9+A47yp
O6pehdW6I6H7VCQu0J7r0hpUsBT4SwcUJFKPYLKkUYVexhrP+GYSOfd97d/L
Vbgr/sc2q56ExIm+4+IbFewF3MrBChJUh+iCzBEVPjJuUE/nkKi1yoqTWhOQ
iF+qcyJJNDsv4xpsCeQn5dLcw0m00wRX7O0JXPBILhWFkXh7WXjvwCIC3oJd
qcMsEg4Wf7f2UwmUJLV6bQgiETMl85xeS4DvMfy72I1EvAPdd5kbgVM6qSVz
LYmLm9r2bt9AgC4oPq5zIcHntEdd8SQw3+4Xf7sVJKrHNHcoWwmc05kmmYtJ
SO2jhZ7bCYQIeg+PfkFCtV5fxvIl8D1TJD+7gIQudlyWu4vAuDhFmDePxASP
014TQKAliU3ZaEnCrOijRhP46c9jz/l6cxJWjdxxqz0EUnVuoywTAYrO7DNX
OoEIAYWhnyLwHwkljA4=
          "]]},
        Annotation[#, "Charting`Private`Tag$31007#1"]& ]}, {}}, {{{}, {}, 
       TagBox[
        {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwViXk0FHgAx93HtI2jxC7ZsKSWpraNrPgSqfEqig6FaVw9hkyt4zXzUlaz
eGkjFcVWakmHSIVB5cpkQhbtvnKlGc0YY37KkUFs+8fnfd7nfSxCYneHq6mo
qOz4yv9+TI3q1/lNhNE/yzZ+fi+ARljRhHqKCEnj6abGgwL4899TFr72Ynro
vMOAABOhBx0neSKsnjBqSugR4Cf+9szBdBEivbk+U10ClIXSNldniSCa2hIx
2STAvaqJQlaBCP/49GSPFwlwI+RkTHudCPWqWoRECRAiFtzt0RCDaRas0yFt
RuRzS3aEpxhXye1bPrHNcJ68srz8NzH6OQrWuunnGNztxdnSLIa0dkP2TMJz
tOlpBO3VHEJWJdstdL4JZ2cmFPfpQ9CIvO/7kNsEk5/Vo15kDIHTKeaFzzZi
uNWKxXg5hHMTVPfKlEb8kZ1o6qr3AbFtzowx1UYc5/fturLzAxTBgeotaQ2g
rWEercz4+ovjW9UNG8DvMHYz6/iA6uKsaeuseqR3vrswT5WgkFlwR2JSD3u1
vlxbPwkO/P3wWealOuSfmuItuSSBgfKpMm9ZHXYHWyq53RK0lnN/Pev6DD2R
yaZ2JlJQB5P4D5yf4m73p8aAfVKcORW5yMj7CXbG5Ji+ypPi2tkAq62etaj1
DwjUHJCCT3HmuXjU4GievRV/+TCoSvXxY37VUOptuPyIOYwZ/06bRB8+Xoh2
XrQvGIaVZVpEdWAVQrR+5xweGIYvgzZWf6QSHXvHqMOWMuhTepEbXYHTWjGr
pEwZDGzYeSXcx/hGbDa+pkiGv0p1n2QlPAJDX1boMCyDy+0Ltr8kPMR0Xkt/
zcoRGC3Vvm6RWo7wPb3NaawRJMuT+v5NeQCTI6obuu6MwM6h36YtqwyXXntk
9EtHwB8IiltML4U0in9+nZ0cbmsoK829SpDMcP9ejSUHGLyP98LvYjR57sB3
pXLEsBZtexN4G9fVhWZlCjkMDxyqSEm4BfPuRwIt+1HU2+ZWVVwuRGxnp0Uh
exRXO996pV64Ce216mr1paMYD5bLXz8owLGaiKwfJkZBMgxcT++4huKLEl26
owIUM31hjHcerF9xdEbiFVjKvsfzy8hBgoN7RTdfgWhOcEDciWws/vKtzFmp
AC87kG95+BxiDfW1wxwJAspT9U4qU1G4x6mri0OQza398Wb3SVhMx1nX8wmi
i95NbRSyEa3TvuJtNYHfgqmxfiobFSYrzcZrCBL373OUeLDh7fTG0PopQZJR
PlnNjcUxjotKegPBtf6EjyJmDJrmNHt8XxKMxNpN7qFF4rBqTua7XoL58zlz
TsJDKDcYO6PsI2j1pLpIPQ5hzoKeajhAYKvQnbXjMpC5efaE5yDBtkrx3BAz
CFUpDFbxEEE6/YrKfloAKFq2XmwFgWW0ps4moS/8lyW7pxOCsIIhg3VcH1y1
ebvpxhgBL6puiYy5A+u3Zqzv/kTQOxNvHEijIzBtbMXGzwTxywfN3YRuKMql
m+2aJljdluj+iemCseIbxlFKAhbDfksYzQmnW/yp+bMEoym527cJ16L9TYnu
4zmCILv863G0VTCRaWm2fyEY8NUu3i9cgZAZhopknqBBJg4+LtRHCYU/u7BA
MJhu3nLk4FrX/wAAf2lB
          "]]},
        Annotation[#, "Charting`Private`Tag$31059#1"]& ]}, {}}}, InsetBox[
     TemplateBox[{
      "\"fid UB\"", "\"CAQCB\"", "\"OAQCB\"", "\"fid LB\"", "\"QRE LB\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    GrayLevel[0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    GrayLevel[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.5, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   TemplateBox[<|"color" -> RGBColor[0, 1, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0.5]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0.5]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.85, 0.85}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"\[Beta]\"", TraditionalForm], 
     FormBox["\"\[Alpha]\"", TraditionalForm]},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None},
   PlotRange->{{0, 1}, {0, 1}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwV1nc8FfobB/Bj5CAJqVQqK3XaHVHXuJ/vbUm2FJJbKSmJm1G5kQYpErL3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            "]]}, "Charting`Private`Tag$30773#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[1, 0.5, 0]], 
           Line[CompressedData["
1:eJwVVnc0Fv7/NXqQIpFIZCazjMpI3Xd9FX0kpfhoEO0oqfjYZSUtpKzs7bFH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            "]]}, "Charting`Private`Tag$30773#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0, 1, 0]], 
           Line[CompressedData["
1:eJwVlXk4FHgcxrGuRMkZ1ROt1DjKfa28GWq7myhhyxVFTG65iqaicoQt1UaK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            "]]}, "Charting`Private`Tag$30773#3"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJxF1wk0EFHfBnBbtChkKS1CtkLImphHyBJFsib7li0VUQiljbRKhSyVSnZF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            "]]}, "Charting`Private`Tag$30773#4"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            FaceForm[
             Opacity[0.3]], 
            GrayLevel[0.5]], 
           Line[CompressedData["
1:eJxFlnk0Vt/3xw2JUIYkkYwJSWUuzz0bSSgylilFImOmChHJmHlWZAoVUqaE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            "]]}, "Charting`Private`Tag$30773#5"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            FaceForm[
             Opacity[0.3]], 
            GrayLevel[0.5]], 
           Line[CompressedData["
1:eJxFl3c419/7x22ZIQlFGdlaZrzf585IKmSVkhQqSULJyEhEKGTvvSWZKSoz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            "]]}, "Charting`Private`Tag$30773#6"]}}, {}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwVkHk4lAkAhydhqWyHGmdyLGkTlduqX1ZF9skxxRLtIoqESW0j1ZBbaeTJ
tgm12lg6HBuGhDCOJmHmy4qO/YxzZoxRIk1h64/3ef9+X73ASFqwHIVC2fuF
r87y+hiQ1mK3vSMjSbawIMUSzucfOlnq8JtXCqyfl0KNIiq7xjLG+LH0J2fn
pNC54S8+x7KBisuVax9lUuhJclLpLGe4yudbTU1L8VeWbW8oyxvd0Y+iRsRS
BIWkMg+zQtATMCXq6JViJ9+MH8SKxhvzgJfZpVIkn/AMb7uaBsvp+Bi6txQ5
D8WTu+SuQGlSq0XlGyl2WfJspjSyMaF5vNGRPQG1wl9t+ZU3oXFo2dkq/wk4
b1A6HTR5Cw1DOgLp8glkyyrKZ50KUZzAUDxcLQGhZHH8XUYximjpr04GSkBa
cJZF37wHPV/1X1xWSSD3qiiR+rYUZJwoz692HGfc3Y7pJpVDgzRPszw6jlCP
Bz5jyg9wJNLW6G/NcQgyHCoflVZgVivpvCdHjJ0HX8x72VZBUc45lXtCjM0h
2VVzg2x4K3jsPastRmZm85be5BrU21A5ra0ivNwzc/2USi1uFNBGek+JUIZ9
UfqVj8Ax62k11BUhglNtnbWjHkFTnTS7LiGqkp3DVkka4PL827yLDCEePtAt
H2h/DMfhJdm/6QnBCss3WHupEWwz5g4j3hjW/2j97E1AE+h/WBeqxozB0p8X
nmDcjNs2Iew24zGcU9GlO4ibIVb2jFndN4oLfQnFSfUcRM+mfMqLH8Uyibjv
XkILYnW3Gk9sGcW+daEOB3xa0RGsr3qmfwTPyetL9Da2weRlZ+mfiSPgCru5
3Ik2KF549yHdYgRJK7WbZE3tMPLym698PYzKuLAylbQnaPLdVlaQPox1sZEU
u5+4oGf2q5puG4ZrbmrK+NqnCBqqs5waGcI7SqFCvOAp+HT1xbFXh+Cb+OJh
HrsDyZo1LCcMwdZt+ZFc5jNUzHW3/CsZhEex7GSFQyc+rCgomc8bhKn+pxra
mi4wHRo8DzkNIk6wME30dyHurnsRa0aAp2R6Rbh3N9q3GtfM3BBgSu29DrOx
Gwai2jMfnAXoiXotH2fAg6y/VVg/OwDNgx6KLZd4WC1UozbnD0AjzCnh0yQP
dzeTkkvuA6h6rFa+ncbH/qIgxlvKACoLomScWj4ct5k1ZN4hEVHi1mCvQ6Bk
6fF/Zn1I3HFTCX+/jsCOLXVdl71JjE5yNe/pEeB7KUuMfybhb777lJYhgZn8
/PU++0nQqu03yTYS2G7Dz61xJWHVtCGHbUugK8g8JcaRxHzPYsZWTwJv66Z9
P5uQsGM0fifyIpA46HA6ayMJhnosP9+bAFWZddXkexKTB2SbVvoRsNtvxPNb
T0Lw3+SQNJBAvMhrd50eiVbha9p9OgFVterNTCoJuYs5lOAoAoX28q7UNSRg
4lOifZKAdaB7WIkqieqI58rpDAJ+98cK3qz40jfFfXyUSeC2o4YWlpIYyUqN
0I8jYBUabNOrTMLAard2/3kC7axyz0glErnRjYw9SQTG+/ZcvqlAok8j1nBR
CgHmwu/3reVJUGvtiepUAisMBdwuuS8//GRx9AsEbrmYjh1ZRCJjjm1qnE7A
gh6jQKGQ+B/Wu3Gi
            "]]}, "Charting`Private`Tag$30903#1"]}}, {}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwVjWk41AkAh+mgZnRQklUpNZYlOWtR/ZgtaalcPY7sKK2i2qyk1Ug5GpFC
jt1iDi0PYaWU1K5jUAYzrsYu9VRGmIMxf6QJk9r68D7vh/fDuyE43Ctknpqa
2r4vfLXtr/SFamoipM9VW5hcE6JQ/QPLWV0Eg3yGK+eqECuzIrcmzhOhmOod
vCpFiHdVp45rLBSBe0WRsyBJiEoVrVWLJMKENmVOdEkIyys/XNdfKYKXcSb/
VqQQZmwtXRsTEfQOnAolHxLCSMDedMxDBHb++j8VpkLwSbGM9GIR3B5+momo
f46ZZUMOk9Mi7CgM+G9+4HOsGE7bWeM6gEz3V+ops92QMt8l7uUMgBEi1OZn
dINqMLB2+fgAagNciwwsuuF7IXnm1p63yOJaG5o2dcG/PHJjKustBG+oEtOA
LogKJberxr70ytvHz4x3wuiSbnDBrkG0Jt9pJa3phMxQcK4tZxCpemW23IMd
YGY0v/AbHsQKvZkdgVntIA3RL5Y6DqH3g9XyM1wB5uaqf7O7NgTKjWOjhSo+
ymbvViYODqGCnJTuacyHC0/maG8/jDnlePeQTxtCAsr1TVKG0ZfruzbnRiuc
ur6zf9k/jDHDEqv62hZwtKzKn1mKkfaTcr/GNA9/m00En00WI+yChR1vAw8N
37w/dvWNGCStyienDzRjX1d8/QsLCbb6WO2xSX2G7NAWfzlDAnZsHivi0VMc
5v3h+n2vBBlB6nMCogmrlaWMUWMp9lZWzi7d3IRUzegFwbFS7BTvb2jzb0Ri
f3uvdocUtc/FGQXZDdiW+1p+mSJDVH6YqbKOi95NVh5BMTJIa8O5tJf1+Bi1
ZFEkXwZV2XwnsncdXpUUqP9oNAJG4C+eZaU1cC5sPBAQOQLKxY6zjHX/IPM0
Rd7dOAKv+OYe89wnYBtQ27T0R6F0yW7mTVVjS7rkY1zYKO7F+rcxTz5CzLBL
xGPuKAbOTQWFNDyE+7wtDqY6cnw7kKQZavMAJCLAUz1YDqX5vdFt5feRWOdU
ynwsh6NjxRHVwnuI96nwjVg8BvMoN+HE+7/g0N7rsvjIGLqmBzV6WCXo1911
eVH1GNJQ+sDjYBEWU+xXOWsqEB0adNl5dwEUq6Sy7TQF8s3jJqzFHPh1Guqc
qVCgyN3QiF95CxW+eclLPyvQPqm/+yY7Cw2NXU6nDxJg7+6lHde6Cr+ptH2a
RQQKAk8lvabHoLmDahleTIC+ZIHepFYMbEuUOr13CHjU5RVrcOhYRqP1FZUR
cF/Pb9nSdB7NvM1HXe4TeD9oSk4gR8MuTxDNqCEwc0KSbsw8Cx0qqXC+kABr
8ql1P/0k4tbUJZ3sIeDmM+W9iHMCCmVEmPBfAtNVG6OsmsLQWvbCoqCPAHE+
oTqRHIo43ZIn1DcEnNWdtpswfwYh3dMZLyOQue5c6lv6IQQ2qe7LRghQBnva
bZv80caqyPaUE4grsll+heyHIi+9gA0Ega2bJ7LNmD6g1YiHuFMEqFF922V0
Nwh+z+WZKL/8VTkN18mucIjYX5rxgcDdBG8Xa+Yu6Bo/Cj88S0CXwuIo6Y5I
UDvh1aIicHTb6hIwbTH+cq2d5RwBZopxiHaMGWhV3Xo3PxEQu9qPu8QYQJDO
mP38mQD5TmFQyjOHnf8DJNNvcQ==
            "]]}, "Charting`Private`Tag$30955#1"]}}, {}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0.5, 0], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwVzn840wkAx3FHqVyIa9Xjskt3PSWXilw68umXLOJq9bi29XjkLvnR0I9r
lOmXuiex9HRqnYQmmTrcxaVUJDNmxozt+838/rFhtjpOydh1f7yf179vp7BY
+mFzMzOzwE/9r5z6zunWgy0+wwvpkyaTAfd3HbplzaOC6ZfRyZkxoOfVrElJ
misaEojXBqMBJq5SKEzzwcPOEF7XpAE2B2F+Oy0IRwuiv64cM4DScKIoPS0E
Bq9LgUkaA26b85JT02IwFlaea5QZwKJmxqakJcFYQvWfzDLgzeJX3lzlNUSV
FdY+djfg8hyiOzv/FhalblyW0KxHev9mvzVe2Si1Y9aui9WjrOLpbodnAhSb
vPjC2Xq8DlVkhKY/gKaS6rdGMIry7tbWvvKHSNRWOR33HEX49cYV043FmFX1
gSZs0qGdF3b1qOxP1EWuDxxh68DZ1jLzofMxhs44c/UWOvT9tLU6XFoGv9Dl
KcacETxyfMT7quQJ+GMlfUaMQFtjpZx4/hQ7DTMRL5XD+JeMYBfnV2Ddi8CG
lJPDOKV+dvby0xeIH2MxllgNYx9nbmZBdSX+Ikzu/NwhmFWttghurYJzet7I
8i1DWOAVMDHY/grTxXObYpRazGNHX9fKq2Fzj31NdEKLFxmzoxLUr5FovH6m
Y64W2SmO4rW9NVDP3l2qydYg8jsPabBShPgeS4lxswajRK2NdVctTqw4/7lC
MQiG24FJd6UYhV5G59K4QYz/eCTiXF0dFGbWGb/aDsLv5NuFB5vqwXTtcFma
P4Bkv4TIghoJHF2Lsiu2D+C0XeLURVkDfG76YCnZj7sPjHaXFFLs/eNnl9i4
fhSOJzZP1DYi9+bVcalNP+I8OdL3MhmCtMeGRvL6QHU/FhcpaoLnfEYFZVsf
phNP7j7HasbCrjZyfU8v6ljsszc6mxHkYP+NbXwv5iwKt+w6IIdo5Q8B7ym9
EDR8+e3xDjn4WQF3cx72oPSg/P5mRgsKBmiy/bQeqBWinsyWFhSq2/2nBrtx
aCfn+dZgBay8XcfCuN1g/rZq5Cu5Avns8/FtDt0o6bhZ7hvcii22q/bZh3bB
0XoHbYZoxZLc+KAQXidmFr9zMdDbEKWSWFRJOuBNZRWtVLXhVGfmgrwJNfSm
mmQ+XYmPV2JUWevUeCJmO95pUCL8xtGNiTHt6EhR7NcEqZDCHtKrM9+A47yp
O6pehdW6I6H7VCQu0J7r0hpUsBT4SwcUJFKPYLKkUYVexhrP+GYSOfd97d/L
Vbgr/sc2q56ExIm+4+IbFewF3MrBChJUh+iCzBEVPjJuUE/nkKi1yoqTWhOQ
iF+qcyJJNDsv4xpsCeQn5dLcw0m00wRX7O0JXPBILhWFkXh7WXjvwCIC3oJd
qcMsEg4Wf7f2UwmUJLV6bQgiETMl85xeS4DvMfy72I1EvAPdd5kbgVM6qSVz
LYmLm9r2bt9AgC4oPq5zIcHntEdd8SQw3+4Xf7sVJKrHNHcoWwmc05kmmYtJ
SO2jhZ7bCYQIeg+PfkFCtV5fxvIl8D1TJD+7gIQudlyWu4vAuDhFmDePxASP
014TQKAliU3ZaEnCrOijRhP46c9jz/l6cxJWjdxxqz0EUnVuoywTAYrO7DNX
OoEIAYWhnyLwHwkljA4=
            "]]}, "Charting`Private`Tag$31007#1"]}}, {}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0.5, 0], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwViXk0FHgAx93HtI2jxC7ZsKSWpraNrPgSqfEqig6FaVw9hkyt4zXzUlaz
eGkjFcVWakmHSIVB5cpkQhbtvnKlGc0YY37KkUFs+8fnfd7nfSxCYneHq6mo
qOz4yv9+TI3q1/lNhNE/yzZ+fi+ARljRhHqKCEnj6abGgwL4899TFr72Ynro
vMOAABOhBx0neSKsnjBqSugR4Cf+9szBdBEivbk+U10ClIXSNldniSCa2hIx
2STAvaqJQlaBCP/49GSPFwlwI+RkTHudCPWqWoRECRAiFtzt0RCDaRas0yFt
RuRzS3aEpxhXye1bPrHNcJ68srz8NzH6OQrWuunnGNztxdnSLIa0dkP2TMJz
tOlpBO3VHEJWJdstdL4JZ2cmFPfpQ9CIvO/7kNsEk5/Vo15kDIHTKeaFzzZi
uNWKxXg5hHMTVPfKlEb8kZ1o6qr3AbFtzowx1UYc5/fturLzAxTBgeotaQ2g
rWEercz4+ovjW9UNG8DvMHYz6/iA6uKsaeuseqR3vrswT5WgkFlwR2JSD3u1
vlxbPwkO/P3wWealOuSfmuItuSSBgfKpMm9ZHXYHWyq53RK0lnN/Pev6DD2R
yaZ2JlJQB5P4D5yf4m73p8aAfVKcORW5yMj7CXbG5Ji+ypPi2tkAq62etaj1
DwjUHJCCT3HmuXjU4GievRV/+TCoSvXxY37VUOptuPyIOYwZ/06bRB8+Xoh2
XrQvGIaVZVpEdWAVQrR+5xweGIYvgzZWf6QSHXvHqMOWMuhTepEbXYHTWjGr
pEwZDGzYeSXcx/hGbDa+pkiGv0p1n2QlPAJDX1boMCyDy+0Ltr8kPMR0Xkt/
zcoRGC3Vvm6RWo7wPb3NaawRJMuT+v5NeQCTI6obuu6MwM6h36YtqwyXXntk
9EtHwB8IiltML4U0in9+nZ0cbmsoK829SpDMcP9ejSUHGLyP98LvYjR57sB3
pXLEsBZtexN4G9fVhWZlCjkMDxyqSEm4BfPuRwIt+1HU2+ZWVVwuRGxnp0Uh
exRXO996pV64Ce216mr1paMYD5bLXz8owLGaiKwfJkZBMgxcT++4huKLEl26
owIUM31hjHcerF9xdEbiFVjKvsfzy8hBgoN7RTdfgWhOcEDciWws/vKtzFmp
AC87kG95+BxiDfW1wxwJAspT9U4qU1G4x6mri0OQza398Wb3SVhMx1nX8wmi
i95NbRSyEa3TvuJtNYHfgqmxfiobFSYrzcZrCBL373OUeLDh7fTG0PopQZJR
PlnNjcUxjotKegPBtf6EjyJmDJrmNHt8XxKMxNpN7qFF4rBqTua7XoL58zlz
TsJDKDcYO6PsI2j1pLpIPQ5hzoKeajhAYKvQnbXjMpC5efaE5yDBtkrx3BAz
CFUpDFbxEEE6/YrKfloAKFq2XmwFgWW0ps4moS/8lyW7pxOCsIIhg3VcH1y1
ebvpxhgBL6puiYy5A+u3Zqzv/kTQOxNvHEijIzBtbMXGzwTxywfN3YRuKMql
m+2aJljdluj+iemCseIbxlFKAhbDfksYzQmnW/yp+bMEoym527cJ16L9TYnu
4zmCILv863G0VTCRaWm2fyEY8NUu3i9cgZAZhopknqBBJg4+LtRHCYU/u7BA
MJhu3nLk4FrX/wAAf2lB
            "]]}, "Charting`Private`Tag$31059#1"]}}, {}}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, AspectRatio -> 1, Axes -> {True, True}, 
      AxesLabel -> {"\[Beta]", "\[Alpha]"}, AxesOrigin -> {0, 0}, 
      DisplayFunction :> Identity, FrameLabel -> {{None, None}, {None, None}},
       FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "ScalingFunctions" -> None}, PlotRange -> {{0, 1}, {0, 1}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {Automatic, Automatic}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0, 0, 1]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[1, 0.5, 0]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0, 1, 0]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[1, 0, 0]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         GrayLevel[0.5]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         GrayLevel[0.5]]}, {"fid UB", "CAQCB", "OAQCB", "fid LB", "QRE LB"}, 
       LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> "Column"]], {
     0.85, 0.85}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.866825819072343*^9, 3.873652251839697*^9, 
  3.8736531672132254`*^9, 3.873859242248777*^9, 3.8786500650559044`*^9, 
  3.879320111071*^9, 3.8793222967231827`*^9, 3.87932333646657*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"69b3d66c-8986-48df-995b-9f31969f8f5f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Non-adaptive and adaptive measurement sequences", "Section",
 CellChangeTimes->{{3.8683462516150513`*^9, 3.868346257089449*^9}, {
  3.879322138806733*^9, 
  3.8793221521807284`*^9}},ExpressionUUID->"bab5b9e5-8fe7-489c-98af-\
835ba53a9c3e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\"\<Figure demonstrating the non-adaptive measurement sequence\>\"",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fid", "=", "0.9"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Calculate", " ", "the", " ", "three", " ", "possible", " ", "error", " ",
      "rates", " ", "for", " ", "non"}], "-", 
    RowBox[{"adaptive", " ", "sequences"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"caseA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"LBbetaFid", "[", 
       RowBox[{"p", ",", "fid"}], "]"}], "^", "3"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"LBalphaFid", "[", 
          RowBox[{"p", ",", "fid"}], "]"}]}], ")"}], "^", "3"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"caseB", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LBbetaFid", "[", 
        RowBox[{"p", ",", "fid"}], "]"}], "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", 
         RowBox[{"LBbetaFid", "[", 
          RowBox[{"p", ",", "fid"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LBalphaFid", "[", 
        RowBox[{"p", ",", "fid"}], "]"}], "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", 
         RowBox[{"LBalphaFid", "[", 
          RowBox[{"p", ",", "fid"}], "]"}]}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"caseC", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"LBbetaFid", "[", 
           RowBox[{"p", ",", "fid"}], "]"}]}], ")"}], "^", "3"}]}], ",", 
      RowBox[{
       RowBox[{"LBalphaFid", "[", 
        RowBox[{"p", ",", "fid"}], "]"}], "^", "3"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Calculate", " ", "the", " ", "optimal", " ", "error", " ", "rates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"optimum", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"LBbetaFid", "[", 
       RowBox[{"p", ",", 
        RowBox[{"fid", "^", "3"}]}], "]"}], ",", 
      RowBox[{"LBalphaFid", "[", 
       RowBox[{"p", ",", 
        RowBox[{"fid", "^", "3"}]}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot", " ", "the", " ", "bounds"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"caseA", ",", "caseB", ",", "caseC", ",", "optimum"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<case a\>\"", ",", "\"\<case b\>\"", ",", "\"\<case c\>\"", ",", 
        "\"\<optimum\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.85", ",", "0.85"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Beta]\>\"", ",", "\"\<\[Alpha]\>\""}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.8643815727667*^9, {3.8668233104516325`*^9, 3.8668233347897663`*^9}, {
   3.866823508113068*^9, 3.866823544431481*^9}, {3.8668236007464676`*^9, 
   3.8668236199294434`*^9}, {3.8668241677028766`*^9, 3.866824238030068*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"406edbe2-214b-45df-b02d-ad0a53f25027"],

Cell[BoxData["\<\"Figure demonstrating the non-adaptive measurement \
sequence\"\>"], "Output",
 CellChangeTimes->{3.866825831478527*^9, 3.873652258605878*^9, 
  3.8736531735044155`*^9, 3.873859246560964*^9, 3.8786500722429132`*^9, 
  3.879320118419211*^9, 3.8793233365165677`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"d0b21071-cf29-426d-b493-6e3409c4691f"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw12nc8Vu//OHAzKaOECGWlSKEocZ/rZVRIGZUZMrOSTeYbWUWRSDIiSZKy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         "]]},
       Annotation[#, "Charting`Private`Tag$31135#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxFm2VUVd8T90EkDBQEUQSRFkQaJO8eASmVlFY6VLr9KSIhpXRICgoKCAIS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         "]]},
       Annotation[#, "Charting`Private`Tag$31135#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw92nc01m/YAHCVWRJllMoK6RdCVvG9LyJKZsiKpMwU2bJXoQjJrJTIzh5l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         "]]},
       Annotation[#, "Charting`Private`Tag$31135#3"]& ], 
      TagBox[
       {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
        Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxFlwkwVu/bx4lsyVaSpUhIaVEJifOtLG0SDxUqhBZLlkT2/JQiS8gSQv7t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         "]]},
       Annotation[#, "Charting`Private`Tag$31135#4"]& ]}, {}}, InsetBox[
     TemplateBox[{"\"case a\"", "\"case b\"", "\"case c\"", "\"optimum\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.922526, 0.385626, 0.209179]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.922526, 0.385626, 0.209179]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.85, 0.85}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"\[Beta]\"", TraditionalForm], 
     FormBox["\"\[Alpha]\"", TraditionalForm]},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None},
   PlotRange->{{0, 1}, {0, 1}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           FaceForm[
            Opacity[0.3]], 
           RGBColor[0.368417, 0.506779, 0.709798]], 
          Line[CompressedData["
1:eJw12nc8Vu//OHAzKaOECGWlSKEocZ/rZVRIGZUZMrOSTeYbWUWRSDIiSZKy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           "]]}, "Charting`Private`Tag$31135#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           FaceForm[
            Opacity[0.3]], 
           RGBColor[0.880722, 0.611041, 0.142051]], 
          Line[CompressedData["
1:eJxFm2VUVd8T90EkDBQEUQSRFkQaJO8eASmVlFY6VLr9KSIhpXRICgoKCAIS
SncroHR33jhKCILJc/9rPc967puzPuucu8+e2TPfmXlxuGzc9O0PUFBQSFJR
UPzverrSQUj0JwYU//c36xEj898eBvVDzbyy5Z2KHw3NfzXvYlBy7uxWdwMN
jomyxOsQmXuOusXMjl7EUf41e6X3AwMZraLB/WE1XF89epK2g8HPzJFo+a83
cdmZknwL2xhcoytXY6VywYWsMt0TILNxXsJK+NcHOJPumkdu3zHwT6IWbqMK
x9Wb7ytUbmEw/lq7lf+/BNzBt40lfzYxsOVTOTsm9RwnnjUwqkzmf+qrEYml
r3FTx068j9jAoPBv66GQW8W4C42map/XMYh80tI7ovwe12wUHM1EZpf6TsrH
2nW4Cmf7JybfMLDcv/73Om0rztt/Wi7zKwZDOWfLX9t04UbWm7MWMAwsBIFj
ZLoPt8yEVfGROSS/fG+rbxCH55YJvUvCQCDk5XExuzHcNfCjKSZioKC59q+g
cxqX4x2vsEHA4GHMu6lTYQu40Cp9XkkyX/lMSe3Cv4ILW0lp9sGT/cu0Ykur
R8CJdsgxVK9hsP387Xclpm84AjUj069VDPjf0RXFNWziduBHtwKZ3ZgXagt7
tnFa2y3i/isYfCPOhWUq7OHyo65rNS5joPiwv9j15B+c401Xtv0lDM7bvv/a
IEaBwjP2M4DMql+K+3BJB1CI+/jngEUMOuLdWJrkqNGt1f6KpgXyeTAtCu3y
0SH/zear+/MY0Izd5/pofgSVuwYmIjLXaSjzq60eQww8a9H+cxgMlg3uGdkw
or26Xrn6WbJ/mv9LlQlgQj8+06X8msGAi3vqV2LvSVQz4ZkrS2Yp5HDihtZp
lGcoMlIxhQEv4/bhYztnkc1VkR8bkxjELskXC8RzoilcTZcwmZ+U/zRqU+dG
qdJ5mo4TGIwlBJBoOXnRDEevX944BtRvhL5XsPGjms+UFotjGNx6y1YRryiA
Jik5Ns6SWa408up/IRdQhaMdT9IIBiO4v+5/40RRxguF9s/DGKQcPtHZcVEc
sRjdYD5E5rLRF4TANxLolUxmy8NBDG5zjD2MIkojwnM/jsqB/8WfhtfhChn0
b3dLcL2fHK+74kXGKXJobovqutUXDGTpg1hoq3EIo9a0Sf2MQa2q5qPPPwBd
2PHn7+/D4IdS9OQpISW0LU9fjXoxcMq/6ow1qKAFhROhPj0YJBz/N2TJrYry
XG7tv/2EAZ3pNZamNDW0ns38+9RHDIgEqwW6dk0kdXzXTbEbA1FlawGGrGuI
S/pLsFUXBr6HlU61xmuh95WPg/I7yPbU0H6mWNFFj2DT+VM7Bpo6lzVU6fTR
oSnfHawNg9ljs0Fm8jcQNztpWqyVfP53b8wz9Bmi1f67CvotGPw2DZrvEDFG
Lys5L3k1YxA8e8rOK9sEdeUZ7lc0ku2V6ObYr7uJzvEVTorVYXCY07Fdxska
Hb9bw6xTi8GXjDYX6Ts2qExbnuBcg8FZuy9/2d1tUeK/Qqv8Kgy2pid8/2bb
o5PO56naKzEIrxpif93rgBJaRGD+AwaXPJsuxFHdQbUDO8Gn3pPt4c8Izk1x
RGHUSk8lKjDQptg3f7LjhHSZRC5olWMQOFXfc97aBSUxUkkGlWLwunBqLFrc
HS1k89ksF5H1ye56738xXijuA73An7cYWD92hfH73sjHozGEicz8MlXh5S4+
6KnnU0qlAnK8HZuiqHK7h1JeCHMZvyHb+++xwI1H/yGLKwWjzvkYiDPSntJO
vo/kzsgeSMnFoE9xXl97yQ9Z/Rm49/Y1eT1PtT+9p/2RcLVecNMrDN5ozgpk
mjxCM27HDFezMaBSts469TAQ2fJ0EkWyMBDmLU3nsHyMOgUmKC5nYkBfgTtb
zh+CqO6uFOg+J+udWaT5f9shyNlwo8I9HYNPPLr5Qq/CkKTIj5dvk8n5w+L2
VEzvKbrm+Uu95hkGNgZ9yabakei1FmVgZxIGEXmnL83rRyFrr9M5cwlkvVN6
OJ7rGYOOnnXLPxpLtvdi+VBXRDyaeVt29nwMBvNPlf64sScgfh9vcaVoDIRa
ejxnKxLQcnC+mHckWZ8VLr4w+paIvvH8CB8JxyBX6CZFXWIyWv3jsoyFkc9n
boMlQz0Fxd2pn6Yi81JlzZnx/RT0vJn6pVgIOZ4Ombyt9k9DQsNWTqGB5Hw3
oGjTKXuOWEJfv0wLwMBKPMVV72kmyj9M7178CAOHMYkFwztZyE/VY3roIQZf
zaqt51hfIoNTgSts9zF4pTejqEydg97GsUSkepDj4YFMgIhDHrrt8E41zx2D
YpGxYWGKfCRYvpFW4YaBwYU/8i6Z+YjhewR1nwsGk95h1fMLbxB7xOfFX3cx
GDYtYT2R9Bb95+ioQ01mfRO25AjNItTVv6R7/A7ZHnrprbcHilEVezgjtwO5
3i13REgElqCgEtHHyjZkvbzwRx0bLkU7L03iNK0xKM2iFjkPZUjVOVJM14qs
BwXhH73elqGJU9yCtyzI+Uerpmb9tBxdrkvadjXD4Mza7y0nm/eodomzOUAf
A/Nu3WC/4GqkqbGwFqKHAdsqJ/uXYzVoK+Daqye6ZD05sz7wMrMG2TBcGo7X
xmBiTZxtobUWiXyhO515FYMaz/3inosNiHK4YTRLk+zPwoPsNJ8b0KGAq+df
apDXy3y0Q+3ZiBi49h9mq2Hwvn1Y0a+1CdE53NrOUsbAfa1XikelBW1YGilk
KpH5YPuG2YsW9JVP60TGZXJ+fvZbYvvbgtaOKrk9Q+T4CXWN1WpoRTnKhbMh
8hi80wnO2tdtR0Iz1y20Jcj+Op2WeuVTFwp++SZCVRwDs2Pc0aFK3Uh0UAwU
xTA4V1u5nVvbjVh8+nQERMjnleLs87z8I1I2t9r7JUjO75y4fJraHrR/vVr0
KRf5/+OGCadZ+pHgccv9+5wYZLMzq3DZ9KPDKjjju+fI57HAHXvtXT8Sf5GZ
pXaWXI9d4zxOaA0gZ5GRkN+nMdhISTT+mDyIdLcnfLQZyPm53sC5Yz+C6I/W
fuU4jsHBV0X9hL4RpI/vGfpGj8H3cZ0r92RGkVSxCCHqCAb32uzA/fgYcimK
EG2lwaA8bjb99tA4KqV5PsvwlwRT6jYhf95NI/0DRxjHf5OgRHedAi85gyLa
5IqyfpFgQ1TzW3PNDKr08WS7sEeC7Z09Kv2eWcR7PXxI7jsJlhWvSFx9PI8u
/ZO9qUggAUVucob75iLy9fZc/7lGgovnaTJkriwhN5WW1cpVEox42Srzpy6h
LoeLf0WWSeB20agpXGUZhakebjo1RwJtIaekmjcraOFyyZWeYRI4ey8cWHqH
RytmxrOPhsjv1/FqaGYhIOdZsRHxQRL002j7/XtEQFQV38effSFBJMM18YIb
RISX4RIx+kQC3+q08vPHMMT6IaWmqokEUT2qfWo962h6L2rmXiMJnG7ryDZy
bqDELhtXmQYStKlV2cTc2kAuyo4j72tJMN8vMWQ4uoEqF3bevflAAlpLTYeK
wU0kkd2j7f2WBElsQQ/UN76j92pyZ4QKSeAtve+ZKLONJlLNtBbekKDnbeqH
8oBt9NnOgXAtjwTDuhxsXid2kH2T2TprNgnyDwkbSin/QFzLw2upySQgCncY
Rffuob8tj2jUnpHgvsB2Eg33T1R041H4ViIJ/NlyKXz++4nKZTnfacaTYO7I
vou8wC9UdU8nciOSBBN12rv5ib9RTGSVIGcQCTy6Bs3OPf+HVH22wg46kYDR
BHcouPUAxDxmOB9wlwRZoxN7Bw9SwX1USPHzNgkizjmPqKtRgbe7hwXRjgT8
HTIFzH1UoBLCU9VmQYJHmzYT/5YOwoZ9l6euPtlfNDd+tsrSQiRuyqNRlwR9
Jx48EginhaG6nhwhHRIoH/1G6TJKCxfTdFOprpPAzOe0YcY9OtBJl28vUCVB
783H+t3th2CjjrXssywJzm7y01yLOgp31n4liMqQoIGWfjaHcBSiE/uyYqVJ
UHDm98YfdXpgolOW0JIggd3z91IttMeAxkVMvlGIBKdoFaX7Eo+DWOKdm/c4
SMDS3eRP784IBuxncMpUJEh0+utPFD4JSevunrGUJOhs/tr5z+UkKGnpfpza
J4Ia5uVRXXIStpnTJjz+EOGeN8rkkmABbuYRn8QdIhSKWnV+v3wKFqOPChSt
EYHt4PKl5QBWkJq6L0NaIcIQh7/4/idWsI06ZiW4TIQjH1jSx1jOQIdc5K+c
eSI8fDFytqv0DMyF9qpGThBBy5LO5/NXNsjvUKkX7SGCEO+Rqu1oDrj2xfWs
1Uci0NUnSxSvcEDwxROxsV1EKCr8yY/QOSjSj8wmtRGhLOV98cbmOejbr/JK
rSfC45KetytlnNCb+0CnvZgInq94O/zluOHsHRG8VSwRxiJ/uCbm8cGyBTEs
MZoI+fxmI6MzfOAkb6LaEUnmwkTLpJP8wCltfo4/gghNrB8ig8L4wbY7XH4m
kAhe9G90kOt5uJLn/pLTkwgrupVCp4wEgfmjeeXeDSJc7Nx3uhojDH82kMkx
fSIIjBg/qB4VBkxt7xCPLhH0HCwvtZwTAbHttXTN60RQ96KC/AoRkMLfsou8
QoTgcJ+ylUVR+BI2zbUgRQTOvavvWcXEQVHB5PkAMxH8D1Asma1LwvEUTdHn
J4igqOrXacctBZYSB5LsGYjA+I8os2AoBQ/Tqfu3jxBh0q9QT7pRCtofE/4d
pCLC4oRVkm2SNHQ8KckgbRDAXZdHKd9YBgQVSFO9PQTwvp1dk35ZASz/1lx1
/0iAoIv3+vseK8CXN3HeJ7oI0OegzpDYpUCuU7d/6LcSYK3M3ndcVxHsXp3P
aq8mQIHPOzlXRxxoPpAbv5tLAIdSmz+dtQAdjJzVlf4ECCDa7+o5K4NX6cvT
N/0IsN7JM6n6TBmid/9p/PuPAFcqLQOeNioDq+kAi5I3AUpi7l+jO6ECvK4X
DKsdCaBjeqFipV4FrmaMfHY2JoDYQj9lAbcq/HAMUiCIEuBCZsVmlIQGuIjj
bzoIE0Aryru10UEDajpyZRYvECB8qHHDIEMDnH6HcozyEUAjhYq9jFoTWqO8
UkrYCPDgm9OSwpwmxDzkzOGiJUC08E8v2bxrMO5t7nFkBg/GcRfNtiJ04FKK
q6jzJB6KbhpmdX7UgQMUv172jOHJ/TEb+xNqXaC6vJERNki+/5Ba5Ym6LoT/
tp/DuvCAMobrHT7rQumA/tEH5Xj4XvWZcWNND17pRvokhOGhKuPRX0EtA9hi
zbfpfowHlY9PScM+BsC66PftTyAeXkjTMH3MMoD7Re/mrP3wcF3QjxSzaQBe
1cMn2dzxcOqP3E5muiFErlrjrpriYYnWS1v6txE5X5nHki/g4eL1b/Sff5rC
d3uFcovzeKByWeoniJmBa9G9YV5ePKj9Vj/gdscMKOu6iG/P4iHRrTmyetwM
DtYtq+Uy4IGGs+Percab8Amb+qvyYw3KM07ZRmeZg0KilZNQ8xrc9duw2J+y
ArWS/KDa+jU44xotN//PCtblS9rUa9bA63GW8QFua/jqE9t1q3wN3HpxrEfv
WkOOWmOl++s1OOpzfUfplzUMCeG9IGINznPtmGUI2gJ6F3bPU3sN/qoPBF5r
sofRjeQ7B6+twfGeJjNVvD1QuzgUJqmT1/e/JRnK6ACGB56eLb28BmmzMgnj
dg4QITxTMiixBlRLNw5MHrsNiSEnVjtY1qBva+ZhgfsdcJgV2bacWQUBsV2T
AlcncDt47F3txCqcjde9eznbCZxPqOYyja6C6JmfwheHnaDSnkOp+fMq/G5L
HqFScIYKMXXeg82rIDjD2ddy1AUWnNtpL+WswoertxmwZlcoKhDvx9mvAlHX
+uCsjAdwdmc6HbFehZi+b97Jph5wVdJkavTWKjhpWyw/9fMA8oAkddtgFe7m
0SsJNnsAheOJGheVVWAfU0hRu+4Jl/oxS0auVVAhUOWYuXtBF+v2fvHkChgb
HRSsJ/rADK6tQmp0BfZedEjWMPvCK+9E3pqBFXC4Eai7j3zBejREvq57BaSZ
rkbcSfIFeW8KvteVK8AurxJdp3wPJI1lbegSVuAlpHd8Kv4P4v9o8bCor4BZ
ct/acrMfhJdoRd5VXoE/LwYt9777QU+MU3ktbgWyUQmn9fmHcOPvTwUjqRU4
yQL/ScU+BHyPi4gn1woIad4J3LDxB60xTj7c72WgapqlE2MLgKmEHCX24mU4
MMmvBXeDQPJWZgH/m2W4XvbOJCsiCC6+3WoVebUM385eihV7EwTjb2/QyaYt
g6/du1fra0EgETw6LBK6DBfPnHk6fzcYrjjdFC++tQySDufsvtx7DCRDAynS
oWWgSQ0foGoMhWINl2Vq6mWgu7ZU0bEQCtlHpaM4KJahobQrp546DMS8XFo1
fyxBu4RN9VXtMDhbxtYVvrgEYKqht74QBg2tkjw5tUswEXQnOoUpAg7PL9Po
3l2Cy/beK7dynkKBdEOaoN0SFMfVyl/tewqDKby8lJZLsP1Qqcxn7ynckT3K
WWiwRO7XPl2K0ImEoqKkqiVYgv7E47yvKaLgz50LYTsnl6Cs1M31j2s02Y/Z
dM+aF+Hy529cEhAHjoFPu6prFyFhZ8uO+mYc9NDfuTD5fhH+qlyUoLoXB54O
7TMnCxbhX56nWsC7OPDIp6bziF+EpP1zlgHc8fAr8/Z0pfUiFP7JkehnSIDs
SL6yEIpFcDy9SK3KkAQb6mIHLH4tQJq/kdSYeBLsfz15RHp7AW55l53LuJEE
t5pa1afXFmDhueW5mpQkCJdKCDn+ZQGYfrA6G3A/A9UziaOHMhcg+7vFSaSU
DFU5xisGMgsg/ucH97P8VAgeftNhIE7mK5//8felQpbpUIe+0AIsnpA6TNpK
hQnLQUHNcwtwL1k99DCkwfe9tcxztAuQaPCdUDSRBtWROCHv0Xm4zc1TXnI6
A242S51u95oHlF79nq8pE1yDkcBTl3l4Y7+67kDKBFnRmEfat+ehOe6b7MKp
LPIcmUA1aDYPPFLuo0EeZHabTm5XmocfjZ3u98+/AKa9OUHT4/NgeaTjh5zO
S5C5L1b3TH8OXrVwfmWayYajT5//zL0yB40ukTECP7PBNSswu/zSHHQyGxJs
TubAD74v0HJmDka0wyw1tXOg+5eizPvFWTDgvmS50JIDxXIukjses+R+albZ
ovQVSLG9kqGJmYHSvtrNuLe5wGS5faw4YAZms7Dd1725ECIrsKnrMQMdBjrW
S19z4UphHhZrMAP48ZqtObE84PRbtSCdmYFah0ju6eo8ULbKVTmbPw3xv4ek
KAfyYbU21SalYQpMI2S0KHgKIfvPI3/Rd1Pwhsep47tGIbTx7j7oeDkFTukX
wpjdCqEpufsS6fEURPPz352tK4R6gSZbjqtT0OsrdyfF+C187gqWExydhI+v
TuXXpRTB6XnLwH1sAl643CuqUHgH198r51vNTsAiPXoSd/sdhPpVhjd/mQBL
E2J7VuI70DH4Gf+wfAI4ebaHdbB30HUEe7Z6bwLYfb0nqXRLYWf3V1PEgQnY
WXb5z5uuDBIVcD/lTo0D7Xeub1lR5VA/+iPe/9A4uMgNJh1/XQ4a36Pmmn+P
waxMhEZKXTkEvJ0vV5sfg3TeeEqMWA52v9a/6hSMgZYR3fzbqxWwc/KxpYXC
GJztZVeOOfYeOuG5YJrlKLx5lgtcbz6Abd51inm9UTiSS2gMa/0AVNbPLc5f
GQW7lfYHB2c+QOGuUF+VwCgoR77t1jhRCerF1GLzmyNQeY4xY8e/EnhbOKkM
Q0bAj+Zi3appFRw3xGP/CoZhZoFr1oi3Bub0luvJvQCkH6sI1r5SA1IbzqKB
UcNQOTSeZWtXA9duR5+jcxuGuLQho9XXNcC0yMArLDUM+pzPnLTP10IH05OA
ocYhEPlkOFosXgfab7qDv4wMgnvSRmXnrQb4xcXSZ9A1CEf5P9z2DWyA/vit
4enqQaiZCjt05XUDJEa5Xd7JGAQLahyvHNYAajdz/DRsBuGZSkDXU/9G+GHG
xBu4PgDSt97W9eQ2gWWTQL770QG4TSxH5jQtsC4hq6q13w8XXvyWaD/dAsX8
zJeEt/ohwEiPTVaoBZiyDYR2x/phMeF8s5puC5xJY+F6/6ofTtk/5thPb4H7
CUYnxxX6Yc08iGFSohXo+MWFsZnPYKZ79C+Pcxv0TnM/GmzrgdNmunQ8BzvB
83hWLVNRD3SaqFIDaycgkYd6Fkk9UJIp6ewg0gkrDauVx+17IMEz3WLMpBPc
dM/dX6bpAY/E85xKJZ3worbL0+L6J+CpYpcUudkFWadaDo7OdkN3ctUxxYZu
cGAa5zbs7oZA5vzmqqFuMD95rn22rBumiFGbOGI3JM1ZlzGGdgP77dSSu6c+
QoKUEtuuUDfwZPbm4Tw/Qr3BLFuXXxcoSe2ufBH8BPS+jBvveDqh9rI1zvxl
D8hyqgy0He0Epm0NObbaHmj5WMG3stMB3+QYxZaHemC69I+6bncHCLZtTSTT
9oJNYsbVjy4dcDG6ucjfrRes/+XUX69rhxuX54JUlfogMOgNRbdVGxxti6G6
hX0G6UOp4ynX2oDy5MFaC9ovsMv+d8vnUhsYWcq8ceT+AtI8RQfMj7ZB8C/L
9UyTL3CSboFhrLoVuPbcH7l3fAFQTyh/xNwK74d3GG7p9oOIjYr5h9Fm2A/8
Gl4mMgACVkknXrY3wz1mW6MuhQF4sOiUkFLeDBnmNNfnNQagzKhttyimGYqU
f8az2Q7AXHBjgId6M5h2DvVUpgyArMFpig7fJgi1eUn7gHIQlPl3jwyYNoCg
+d1UqrFBGHZYsp2WbYA29XZmj+VBWFdMcKM83QBcZ2yn5zcHwdZbODN1tB7i
VZ3Eu44OgRnbBv9vg3qolzQVKVEeAqmlVJlYozroD/+qNVcyBMOym1uzzjVQ
q395+HnEMGwLa0VmXa+Bwy8zNZxShsGU3njW72INWJ54YK+QNwyux13SY7Fq
eIQf9p5vG4afi6S3Z1yroY6gsa64PwwnBwxbqn2rYCPlT6CM7wgIRUekTWR+
AL+XgkvbdqPQwH74glLQB9DDpvjWvEbhjMkByw47sm64h+5MBI/CE49XT3ku
foCd7t+nW16OwjLH7jvp+vfQRiL5J02PQvgt9cP5CxXwfHpdRsNgDJpCbKcd
lMohTEHh8BuVcaD487GhWaAcKrtvPTbUH4ev345/kGIoh4oq4cAD1uPguEP3
znGuDEgTnKtmj8aB1blelz6gDN6rqUcfrBmHmjfHD3G1lQKPBF+hlMgETF5Z
a5OtLyHXk0nD4VOTQCd6NEs+vgRSSrQ/2fJPQkj+7p6zQwnoVFiMbUpNAvsV
qQobxhK49DryxSH9SXA8MtISc7cYKNy4z5+PmgQRuyOyfdxFEP+lkouZYgp0
Y3SM/1UVQLAPVW746hSw3dy30X1WAJsyBxxXv08BFaUMw0fPAoDy1csqlNPw
Ma1sXlikAFSkPzDssk1DtGWzXmveG1g88+Odmt40UFtvMv/Lyoexj2r1QXXT
EP6uI/5PYS4kxB6qUiPXTV9nphwsKhdWJ/OzLDJm4OV6Vf++ay44+81Qe7+Z
gfhF3VOxkrlwX0VXOaV1BlL47YW1G19DXoXLfuOPGXD8jztZevIVFKMD+7EW
s2B1NfHC4oUckKNf3WK/OAfyyKmw/1gOECIp327IzcFJvjG15a1sOEIbs9Cs
Pgc5b+RUH9RlQ7LZf9VGtnPQyqJ+x1w7GzRPjCUZp88Bk5/4wvyDlzBg8Ehk
hGoepH1HUjunMuFuwIZSvRuZlc5ctSrKBMUlx5OOvvMg+GTvhoI/uW8JIBBO
+s/D1pHwm+/PZQLlskLs7afzsCZklFd4+zm0/TyWufV6HgJoeTacqDIg5QO/
dd7EPAy5L55yuJMKU9rvpR4oLYABxcEYTZVUKFmd/HVPfQHCVfyeW3Ckgswn
1ykvrQX42XeghH0kBSj/bq/Zmy7As+9nphavpMC/U++ZJD0WoLRiwP+ucDKo
p3Tj3V8ugMobDb1dziT4x8hS7P13ATh9XkkVUCYB4/DF41JUi0C4EqARtpgI
SU4RHpt0i6CXoYNreZ0Irrr3pByYF6Hv6hqVtFAiqPW+yJYRIvet9qu1BEiA
+OTIpPsmi6Azea5MMTwOLK/JXfItW4QjMgZ8D13i4K9j5Px45SJ4rH30mbsR
B99vpcTK1S+CfjUrFSNXHAiOhv3a7lyE5pyT/116EAu9FlO/bkwvwirf/K7O
bjTQPU6wK6dZgtE/eukMPJHgLDgov266BCojnN743aegH5b4m5Hcp9f7PKP8
1/sU7IQP10qQ+/inj1/SLdx7Cq8Ol4m6ui7BI/CMedT/BCQb/vvdG7wEaseT
40ejIiC6jon2wtslch8GZynFwiAr8tew9a8lkHQN2P5OFwYfLC9Gluwvwd59
+jnexVCg5qpe2ju4DPd73JPhWSjIrJk/DDu+DLqVe4o6/0KgUGFYJ5R3GTgl
JA7HTD2GRFutXEbtZfix64X0moMg9LtvusOLZXhc4Nzq8DIIuDzb/t5+vQyn
bfg0SwODIGh9+/DtgmWQJe5LzioFwUFuJ16LimVwcnZwyOwMBOPAGnOxrmWo
vu/IOVQeAKsJYWD/bRlcTu21p115CEFVl2uYFFYg9Mb9gwLMDyGm1/nGA1iB
78+83lEu+4HNKuXmrMoKCIbP5T4L8YMPVqdlc66vgJqKRovUxwfA+Z7yAKMF
ea78N/jih+V92HI4iI8NXIEV4ob3eLMvRAimKbO0k+dCG1PnE2m+cN1xQwiR
59IBU70XkR6+cE1s6Lxd7wp0a5boyPP4Qlasvmnh8Ar4v5Y9HfDEB9i0KcvP
raxA1Q+R56bW3oDJPy0voV6FrCvsrQcUPcn9GH7IWnUVvMSDhdtPe4LVTp55
tuYqNGzuJrTteIB4SWr1rNYq/D2b2vag1AOKV8+u6ButwgR359lmAQ+gO8Is
wnV7FdRzvj24wesO8xQrF40iVkHj4y1BhafOsDkm6nD+4ypUhx0rHNJzBv01
9nTuvlVIZP0UOsDqDPRV2dVsA6tAc52n/lehE/yX0FxNO7EKhQGCJpsDjvCc
EDndiV+FKG+F5SXxu3DEzMZlkXYNTrzylCmTdoBSXvuspCtroPmf15HGIw5Q
YDj/+rjGGpAT//OJRXv4WT+6GXFtDQptlu0TYu3hG47Gxld/DTqKjzbOfLWD
YRmxd4pWayCXAtZqVbbwSOdCxj2/Nbh1eOxYxANrCNccq3hbugZBjPKPO0ys
gUngPmGjYg1Qe94RJGMN+b9MH0pVrcHXj0cXZ7etwP9hZX1lwxpIXxYLGfG0
Al6V9br8T2vgwhz7JGbLAtKM2A0Vl9dgYPQedfXNm3CbgbQnxYIH9VehuSX8
N2H9rt+wDCseTjVnXDywZQb2EhmScux4aOYpyGl4YgZatxUDZLjx4DjXAb4N
psArSrTgFsEDNnXPw0PaBPzWsdEyVTz85rsfNGhrCNSrc+b1XnjAdTPkG8sZ
wu8LZ37G+eJBsObBR4HjhiAfayFsdx8PhgVurMV1BrAq/c6WJgAPx6dbMsVO
G4Cr6dEz8k/xkPpaTb5uVh/w52WVLV/iganu1lpLli4Y846cze3BQ6ReMMfh
B7pwIpulJfwzHvAvIrkzDHWhgmV89M4Aef8M3yKe0esCNnLBnH8MDz0vl0Lq
KHUgsFsCi1nEw6u91RvP8dfB85RgL8tPPPC5f3IdYtGENHe5q7R8ZOWzWSbW
z2jAgY+jQzXnCZCmau19JlcD5EkURMcLBPjiqmIlIq0BrhoXm7pFCdBx37Ih
x0wd3rjw8XjJEyAw2I/iSK0qrK2Qgh/rEMCF+wHXkw5liKm3PJv6HwFoZljT
rZ4rw97TvNqtBwSQ7JjUjPBSBuO1Uxeu+xNAdPnHuU5uZeBP2w76HUQA3wvc
sViIEgQJL/BfjyTAjXrLIFfjy/Bvl+PLh0wCsMg2Wj22VYQvE6kTJS3k/T+y
o1fmUQRvDjrSchsBPHB+xkFLCiD1m3KRtZMAtFY1Yo/sFaDSezM48BMBCjiH
Lpu4yYNksHT25SHyfTf7xt40WfD5KzUYtUyAnu4rz3ZUpMHqiRSDKQ0RwrCe
MIpj0mAh/8MhjY4IevlKS4/HpYAq4134+GEiuCk8OL/hKgUs3guCN44TYeWu
gbJqtiTUmrNQy58mwqXvvSJn2CTg122N958FiQDDnjE0dSLgdT//y+nrRKDf
MWmdvCsCW6e9myS1iaB8mWDiyCoCMmd0YrV0idB0iLvlwwNhkGyfGvA3IILv
wOG0YdWLsNCBbfffIoJLqOfg9z+CcLWhTE3ZhQgBvA8z1Ff4yPNQyWvDaCKk
s9A4bhXwwenyl0VXYolwDPfqk4AbHxha75VLxBPhwOz9XsnfvMCbI9Vw5BkR
rsr/PfKalRei+UzHy54TgT/BveGvKze5nz5c9PktEYRfD/ybU+CGt5+i5ouL
iVC6mDaneIgbFmdb2aPeke0JYg21yeWCawOJJaoVRNj98+ir0hIn7PlUqBfX
EmEw2oD0A88BoTOXPmt/JILKtTunBOI5YCl4pIWjhwhHj5VcFZPngNfA3/m1
lwgX4qJKG2POQvmzE1RP+onwlaoxKUeJHWjv+Zi/HyNC447Y6cN9rDA/anRs
boUIf0uEBJjdTsIHFlrOCEoSMKYNiylKnoRTZ0OoOKhIgM9yFf++ywzcTUl8
FQdJcNHQJPrQY2bAZbKdn6IlAS+v75XqF0zwK95CiPsYCapEtTsFthjBVvV7
UtQZEhzqkJyqa2SEf7KXElnYSaCIK0vujWQEwdnM0RdnSYBzt1+3Oc8IPyvv
iZRykuBo6tIxdTsG2MiIE+7mJ8ELxuQLvHh6mA/0bR2RIIHbza96J+Lo4ePV
VWUDKRKo8n7vn5alBxG5oWOD0iQwZ4+L2486ChqUFU97ZMn7mXVa04QjwJhl
e7YSkSDnIu0Rp090QDP94qDjVRK027Rfuup2EG5xMwfqWJPXw18qOXfhIEwz
yUeP2pBA6ZxIZu0KFbgtmQzfsiNBfedSmJwlFTxOMztx+zYJvDXapgVuHgCd
77pmni4kGOHNorniQwEe1eKBdvdJcI7gN5ahQAF7hF7buQck+Hj2m2HmAQpY
Ns6LMH1IglDZ0nZhvn20EDKVci2ABEXJaipu3n9R4qEP4/yhZP8R71x4q/UL
HehxVauNI4FT36cw1m8/keCVFk/BBBKEUPpbFMb+RHlfdNdSEkmwr5TJKTC6
hzxsZwo9k0lAynj/QtV9FxkFp+Wfe06CNJsTO29Gt5Fx2/lR43wSrDFQil8y
20B4d/lvKg0kCDo8/pGNYwPlsfbShzWS/cVGK+HRsY7WeUpSu5pIIGv98zHX
9Dc0IV28qdFKgm90Q1XMZ76io7nxNVe6SECroMenPUJA9qECeM4BEmCP+nbt
PAloDKNaMh0kwc+nTzLeMxCQ/g0l7YQhEgysrExu6uKRGjXnPcpRsr9Gj+Ni
5lZR8glmtolJErisZCtVSCyj8Q++Gy7L5PgoSCz7urCEDAv0WbJWyPsP7R4T
T1hCfgJeZX2rJOAKo7jRu7OI2HjeawgRSNCUHpL+r3sBhcRFUc1/JUG52xTb
Ofk5RF9fhYnukqCPffOXbtUsMgq0f2q8RwJ1DvUalUuzKHn4aM6jnyRQWaAv
NJGbQdmmbpd7fpPjw6b0v/obU2jyXpSSBQUG1RLJH1xGxtAz5Zkkp0MYDFJf
+BHrOoZiSLd0Qg9j4PTmqi37oTFkfPNOdNYRDBpMtA7aKY8iy8ciz77QY8Bl
Z0yt3DGMwk60TQqdwECP2dF9k24Q+eau3us7gwHrTw3n9coBlNAh+3SODYPN
TjUzdocBlI6X4t1kx0Ah7InhTlc/cosQ3jhxDoNQdrrlpxJf0AcugXVdHgxM
eDu/0859QuckaVsqhTBIPfRb/ZP5J7QtsunUchED1wLfwMezH9E/X/+cHmEM
bB4/GGxd6UatX30qZkUxcM/asBk43IV2nxQ77UtiMM1w/gKusA25oJ+OQooY
ePDdSm9SbUNz7CRMBIcB3vJg69xiK3pJ0v8njjAYwHu/XeZqRX2W3v2XLmOQ
S+9Q61XejOJPhcsqXMEgvpF9oFuiHm29r78meh0DacoO/GZkHRq6+1pXSQsD
kRt28pL4WmQ74D6ir42BFjNXxEBBDbrLPGfprYuBTNGiqoZuFZrOORNYZoBB
qV7h57/Nlei9h0RUkyEGvWllsd5Slchy7b8zfUYYnDcfsnnI8wH9vVbRuGqC
weiTSMZJzgqUHtIozGyOAR1LhpF/XjmqNRW+wWGBQYVD1K94kXJ0R/LQ3/OW
GOTpfbxPUC1DfE08c3LWGPQsWFVkcL5DznPPl43tMbhmdrhS83QBmlYfEPd3
weCZjHSf6t03yPHMTmOAKwadfIE1RxvzUWz//HCQGwavgov66zzzkHoS5/MQ
DwySBaqtv9G8RtGlRS9CfMjPKxQqxnq/Qq6HHj547IuBxecp1qCVHJQnKzYf
dA+DQwulVzkGslG7tb6W/30MmM21FB0zXqC94LYPrv4YjH0aH857k4W0LCnW
7z7CYDzp8m5+XSZi1pP6YBeAwROcu03sVgba9wwnmARhcFznP1fB7FSkGPR7
TyEUg/vv5d40TqQgCwqmbMkwDGay7D/onEpBRCPB8Qvh5OeFX36myX6GBkxv
bJ96ggFTMoPxFSwB5bmnkbAoDKgtd9NXDBJQ2D/z1v5oDIqa/IWVWuKRLZuP
7PsYDMw6zv5YeB2H0tNuUz2II8fHwJ9fC0LRKI1/nZUyCQMd6ksSzNJR6ETQ
5MYCmeXnxodLr0Qi3dCSO63PyP5r82Mp8n2C/t2cUAhOwUDu9s+tG9xhqNaj
zOdvOjn/HI1PBN4MRcBuZjqVgcG8ybAhf3oIajn6YK76OQacf5b93c8/RiLT
y0OeWRhIUVS+//UoEOkktdksZmMwZR+rT2gJQJPPQ8iNHAZ2h2oyuGIfITnh
KxSprzAQqxHkfnblIXKyDBS5notBtk8KkwDLf0iSRVyl9A0GP4UHD01y3EPd
UkL2EQUY3D07y6ot6ouMVl9dtCrE4GTqX51uB28kSfpcdKyIrAcW5yh9o72Q
FzZnv0LmmgG3Oak6T/Rq+mJHXTEGt+aNrRSFPFBf6aV7t99h4DJ3r1bcxR05
2uh9Uiwl+2vS8BaPkxsyz7JtZyzDoCx44v5SmTNK5BAsqS3HYPIX49i3ntto
/+Q1c7pKDARzVGUOljig3nLpr5Nkno2uIMam2yP6+Sd8xVUY8KzgQzbjbdGH
Vb443RoMXtBHfMU9t0Gvf3a3ctWS44OP983Xd9ZIiiEqa4vMvOYzigvLlog7
4bx+Yj0GRMnI8TAlCyRsaXbBtgGDwi2c8WbJLeT03bpIohGDw8EoSKjWFAUf
e1XS34RBcTPN+BFjE6TDdUn0RTMGVK3eloMHjJEBk56ZSwtGnuaX266GGiDn
J/2ldG1k/yjuW2jJ3UCOUkUVX8k8zz0rm/9XD9UvEq4PtpPzHf/jkaijDtJz
DVRJ78RgQbIjjUdbC5X9dyPbvwsDzTDR5Bva19Dq/MNkq24MJJ5Tmcu+UEeR
dzvU+T5hkGmV+GX5qyri8jE/SNtDjpf2O0b1BlcQ4wecKZ7MJxm96c7eVkLx
m529BX1kPSM44HsZLqP29DXSk88YNOlU6hMzcahvAF7f/YKB/opwvs9hOVQT
F7JwfoBcD5Sy7Ex2LyH+p2sONIMYcIyeDvajkUbt265hy2Te904x174kiWrz
DS+3DmHw2lzzzLVQcXTrxmjSi2Gy/vHNHf66JIoUgoRCHo5gEHeD+KNp5yKC
pNhjpqNk/UlgutZQdR6NSrnsMIxjYN3XMRNlw4f2usz0MTJja888uRV4UMo1
uNY1gQFNPv4yFXCh3zYG89mTGHxaEe2OG+NAVpFDjA+nMKCsW9TFPWJDbOw/
5gynMVB+rl0W5XIavVPbuSo6g4GRmfAp/uyTaIPl8A26WQzeb/1aHmVmQke9
XPbmyZwhwaqT0M6APrCZKNTMkfO59+H3BRN6JFF0gD1+HgOcuJaodfwhFJKe
m35ngXy+yvRMt4VokIfM/SpYxGAi7MEfCk4qVFzywZNlCQPvrvjzIXco0CJN
Yi9GZtPE8SXWv79xo1yaHa3L5HyakoE/Vbu46Prj5qkrGLgd3VSm+PEdd92N
I8llFQNfx+EaiqINXHdxkaPyGjkec62HW7JIuItdm/MseAyCH+oYsRSt4rRX
eXeJZNZyjPw567yIy2D0L24kYKDegUXSZc3g3ITEDyYQMZBcuU1PCB7Dfdu8
99uOhIFw12MW5TuDuGv74YkyGPn95mrVXy17cf0fU3oPfSXXV/Ww4B6/Dtzm
q5m8KTJHGYvhI+eacO71sdzF38j9xMaRtV6WKpwnxzI8Wscg9lNSMeuVUlxq
GcO+9gYG79SM3yQK5eFOyl+zOreJQXjAg1vzNJm4zyYfbdfJXPxaeLGSOQHn
HNl8qGmLnK8GrRbu/KE4z4sO+jH/+25k9loRd7cvzsprHWe+TdYHzdde6Zg9
rtM7vldoh2zf486Tz0l6OH3uoH8/ySwjza6pln0JR3nt+1DXD3J8fDnXJTvG
iDudwa71bBcD7sgDCYx9A4oWz8Udbfb+/3cx/+87mf8DgL01vw==
           "]]}, "Charting`Private`Tag$31135#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           FaceForm[
            Opacity[0.3]], 
           RGBColor[0.560181, 0.691569, 0.194885]], 
          Line[CompressedData["
1:eJw92nc01m/YAHCVWRJllMoK6RdCVvG9LyJKZsiKpMwU2bJXoQjJrJTIzh5l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           "]]}, "Charting`Private`Tag$31135#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           FaceForm[
            Opacity[0.3]], 
           RGBColor[0.922526, 0.385626, 0.209179]], 
          Line[CompressedData["
1:eJxFlwkwVu/bx4lsyVaSpUhIaVEJifOtLG0SDxUqhBZLlkT2/JQiS8gSQv7t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           "]]}, "Charting`Private`Tag$31135#4"]}}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, AspectRatio -> 1, Axes -> {True, True}, 
      AxesLabel -> {"\[Beta]", "\[Alpha]"}, AxesOrigin -> {0, 0}, 
      DisplayFunction :> Identity, FrameLabel -> {{None, None}, {None, None}},
       FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "ScalingFunctions" -> None}, PlotRange -> {{0, 1}, {0, 1}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {Automatic, Automatic}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.368417, 0.506779, 0.709798]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.880722, 0.611041, 0.142051]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.560181, 0.691569, 0.194885]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.922526, 0.385626, 0.209179]]}, {
       "case a", "case b", "case c", "optimum"}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> "Column"]], {0.85, 0.85}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.866825831478527*^9, 3.873652258605878*^9, 
  3.8736531735044155`*^9, 3.873859246560964*^9, 3.8786500722429132`*^9, 
  3.879320118419211*^9, 3.879323336586568*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"9f2161db-367f-4e73-bf42-3ab1066a8625"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\"\<Error rate for an adaptive measurement sequence\>\"", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Type 1 error for \
adaptive sequence\>\"", "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"LBalphaFid", "[", 
        RowBox[{"p0", ",", "fa"}], "]"}]}], ")"}], "*", 
     RowBox[{"LBalphaFid", "[", 
      RowBox[{"p1", ",", "fb"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"LBalphaFid", "[", 
      RowBox[{"p0", ",", "fa"}], "]"}], "*", 
     RowBox[{"LBalphaFid", "[", 
      RowBox[{"p2", ",", "fb"}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p1", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["fa", "2"], " ", "p0"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["fa", "2"], " ", 
           SuperscriptBox["p0", "2"]}]}]]}]}]}], ",", 
     RowBox[{"p2", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["fa", "2"], " ", "p0"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["fa", "2"], " ", 
           SuperscriptBox["p0", "2"]}]}]]}]}]}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", "\"\<Type 2 error for adaptive sequence\>\"", \
"\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"LBbetaFid", "[", 
       RowBox[{"p0", ",", "fa"}], "]"}], "*", 
      RowBox[{"LBbetaFid", "[", 
       RowBox[{"p1", ",", "fb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"LBbetaFid", "[", 
         RowBox[{"p0", ",", "fa"}], "]"}]}], ")"}], "*", 
      RowBox[{"LBbetaFid", "[", 
       RowBox[{"p2", ",", "fb"}], "]"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p1", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["fa", "2"], " ", "p0"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["fa", "2"], " ", 
            SuperscriptBox["p0", "2"]}]}]]}]}]}], ",", 
      RowBox[{"p2", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["fa", "2"], " ", "p0"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["fa", "2"], " ", 
            SuperscriptBox["p0", "2"]}]}]]}]}]}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Optimal type 1 error\>\
\"", "\[IndentingNewLine]", 
 RowBox[{"LBalphaFid", "[", 
  RowBox[{"p0", ",", 
   RowBox[{"fa", " ", "fb"}]}], 
  "]"}], "\[IndentingNewLine]", "\"\<Optimal type 2 error\>\"", "\
\[IndentingNewLine]", 
 RowBox[{"LBbetaFid", "[", 
  RowBox[{"p0", ",", 
   RowBox[{"fa", " ", "fb"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8642901627473464`*^9, 3.8642902910408435`*^9}, {
   3.864292442506305*^9, 3.864292443504838*^9}, 3.8668228986242185`*^9, {
   3.8668247120521746`*^9, 3.8668247687251635`*^9}, {3.866824824712099*^9, 
   3.8668249006472063`*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"123470bc-54b4-4477-ac2a-139b93b3cceb"],

Cell[BoxData["\<\"Error rate for an adaptive measurement sequence\"\>"], \
"Output",
 CellChangeTimes->{3.8668258316816034`*^9, 3.873652258712834*^9, 
  3.873653173623001*^9, 3.8738592466325197`*^9, 3.878650072361741*^9, 
  3.879320118576001*^9, 3.879323336619573*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"3cea31b5-0a48-4834-b683-e7c821ac27dd"],

Cell[BoxData["\<\"Type 1 error for adaptive sequence\"\>"], "Output",
 CellChangeTimes->{3.8668258316816034`*^9, 3.873652258712834*^9, 
  3.873653173623001*^9, 3.8738592466325197`*^9, 3.878650072361741*^9, 
  3.879320118576001*^9, 3.879323336622571*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"506e95aa-47e4-4fcb-aa48-14003b1b2343"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fa", "2"], " ", 
    SuperscriptBox["fb", "2"], " ", "p0"}], "+", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["fa", "2"], " ", 
      SuperscriptBox["fb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p0"}], ")"}], " ", "p0"}]}]]}], 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["fa", "2"], " ", 
      SuperscriptBox["fb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p0"}], ")"}], " ", "p0"}]}]]}]]], "Output",
 CellChangeTimes->{3.8668258316816034`*^9, 3.873652258712834*^9, 
  3.873653173623001*^9, 3.8738592466325197`*^9, 3.878650072361741*^9, 
  3.879320118576001*^9, 3.8793233366265726`*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"b12c140c-88f6-4169-8536-eb8855b92f3c"],

Cell[BoxData["\<\"Type 2 error for adaptive sequence\"\>"], "Output",
 CellChangeTimes->{3.8668258316816034`*^9, 3.873652258712834*^9, 
  3.873653173623001*^9, 3.8738592466325197`*^9, 3.878650072361741*^9, 
  3.879320118576001*^9, 3.8793233366285734`*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"b3cb9598-eb6a-4d3b-98ab-3cba710144e6"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fa", "2"], " ", 
    SuperscriptBox["fb", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p0"}], ")"}]}], "+", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["fa", "2"], " ", 
      SuperscriptBox["fb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p0"}], ")"}], " ", "p0"}]}]]}], 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["fa", "2"], " ", 
      SuperscriptBox["fb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p0"}], ")"}], " ", "p0"}]}]]}]]], "Output",
 CellChangeTimes->{3.8668258316816034`*^9, 3.873652258712834*^9, 
  3.873653173623001*^9, 3.8738592466325197`*^9, 3.878650072361741*^9, 
  3.879320118576001*^9, 3.8793233366325703`*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"c7e538ba-4262-465b-9be4-e911f64fee62"],

Cell[BoxData["\<\"Optimal type 1 error\"\>"], "Output",
 CellChangeTimes->{3.8668258316816034`*^9, 3.873652258712834*^9, 
  3.873653173623001*^9, 3.8738592466325197`*^9, 3.878650072361741*^9, 
  3.879320118576001*^9, 3.879323336634573*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"fb936c78-6144-42fd-923c-1c6085d4b896"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fa", "2"], " ", 
    SuperscriptBox["fb", "2"], " ", "p0"}], "+", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["fa", "2"], " ", 
      SuperscriptBox["fb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p0"}], ")"}], " ", "p0"}]}]]}], 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["fa", "2"], " ", 
      SuperscriptBox["fb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p0"}], ")"}], " ", "p0"}]}]]}]]], "Output",
 CellChangeTimes->{3.8668258316816034`*^9, 3.873652258712834*^9, 
  3.873653173623001*^9, 3.8738592466325197`*^9, 3.878650072361741*^9, 
  3.879320118576001*^9, 3.8793233366385727`*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"20a63296-fca1-4f06-ae9d-8314c200b8fb"],

Cell[BoxData["\<\"Optimal type 2 error\"\>"], "Output",
 CellChangeTimes->{3.8668258316816034`*^9, 3.873652258712834*^9, 
  3.873653173623001*^9, 3.8738592466325197`*^9, 3.878650072361741*^9, 
  3.879320118576001*^9, 3.8793233366406755`*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"bae4c916-0794-42df-9309-4f8d0ee37de6"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fa", "2"], " ", 
    SuperscriptBox["fb", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p0"}], ")"}]}], "+", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["fa", "2"], " ", 
      SuperscriptBox["fb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p0"}], ")"}], " ", "p0"}]}]]}], 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["fa", "2"], " ", 
      SuperscriptBox["fb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p0"}], ")"}], " ", "p0"}]}]]}]]], "Output",
 CellChangeTimes->{3.8668258316816034`*^9, 3.873652258712834*^9, 
  3.873653173623001*^9, 3.8738592466325197`*^9, 3.878650072361741*^9, 
  3.879320118576001*^9, 3.8793233366445713`*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"549119ff-3614-4141-8dca-b2b38d737828"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Non-differentiable Qs", "Section",
 CellChangeTimes->{{3.8683462516150513`*^9, 3.868346257089449*^9}, {
  3.8793220750690737`*^9, 
  3.879322092976514*^9}},ExpressionUUID->"776ac8dc-e8cc-4046-98bf-\
2dcde2707b2b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\"\<ROC for discriminating between a pair of qubits that are \
diagonal in the same basis (gradient of tp has two discontinuities)\>\"", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", "/", "5"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "5"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "5"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"2", "/", "5"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}], "\[Rho]2"}], "-", 
    RowBox[{"p", " ", "\[Rho]1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eigs", "=", 
   RowBox[{"Eigenvalues", "[", "diff", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"discont1", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eigs", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "==", "0"}], ",", "p"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"discont2", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eigs", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "==", "0"}], ",", "p"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tp", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"eigs", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"eigs", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"p", "<=", "discont1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eigs", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "+", 
          RowBox[{"eigs", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"discont1", "<", "p", "<=", "discont2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eigs", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "-", 
          RowBox[{"eigs", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"p", ">", "discont2"}]}], "}"}]}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dtp", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Piecewise", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eigs", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "+", 
             RowBox[{"eigs", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", "p"}], "]"}], ",", 
          RowBox[{"p", "<", "discont1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"eigs", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "+", 
             RowBox[{"eigs", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", "p"}], "]"}], ",", 
          RowBox[{"discont1", "<", "p", "<", "discont2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"eigs", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "-", 
             RowBox[{"eigs", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", "p"}], "]"}], ",", 
          RowBox[{"p", ">", "discont2"}]}], "}"}]}], "}"}], ",", 
      "Undefined"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]Qubits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "tp"}], ")"}], "/", "2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], 
       RowBox[{"Dtp", "/", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"0", "<=", "p", "<=", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]Qubits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "tp"}], ")"}], "/", "2"}], "+", 
      RowBox[{"p", " ", 
       RowBox[{"Dtp", "/", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"0", "<=", "p", "<=", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"endpoint1aQubits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Beta]Qubits", ",", "\[Alpha]Qubits"}], "}"}], ",", 
      RowBox[{"p", "->", "discont1"}], ",", 
      RowBox[{"Direction", "\[Rule]", "\"\<FromBelow\>\""}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"endpoint1bQubits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Beta]Qubits", ",", "\[Alpha]Qubits"}], "}"}], ",", 
      RowBox[{"p", "->", "discont1"}], ",", 
      RowBox[{"Direction", "\[Rule]", "\"\<FromAbove\>\""}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"endpoint2aQubits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Beta]Qubits", ",", "\[Alpha]Qubits"}], "}"}], ",", 
      RowBox[{"p", "->", "discont2"}], ",", 
      RowBox[{"Direction", "\[Rule]", "\"\<FromBelow\>\""}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"endpoint2bQubits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Beta]Qubits", ",", "\[Alpha]Qubits"}], "}"}], ",", 
      RowBox[{"p", "->", "discont2"}], ",", 
      RowBox[{"Direction", "\[Rule]", "\"\<FromAbove\>\""}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Beta]Qubits", ",", "\[Alpha]Qubits"}], "}"}], ",", 
      RowBox[{
       RowBox[{"p", " ", "endpoint1aQubits"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "endpoint1bQubits"}]}], ",", 
      RowBox[{
       RowBox[{"p", " ", "endpoint2aQubits"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "endpoint2bQubits"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Beta]\>\"", ",", "\"\<\[Alpha]\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"Thick", ",", "Red"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Thick", ",", "Dashed", ",", "Red"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Thick", ",", "Dotted", ",", "Red"}], "]"}]}], "}"}]}]}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<ROC for discriminating between a pair of qutrits for which the \
gradient of tp has three discontinuities\>\"", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "5"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "5"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"1", "/", "5"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "5"}], ",", 
       RowBox[{"1", "/", "10"}], ",", 
       RowBox[{"1", "/", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "10"}], ",", 
       RowBox[{"1", "/", "5"}], ",", 
       RowBox[{"1", "/", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "10"}], ",", 
       RowBox[{"1", "/", "10"}], ",", 
       RowBox[{"1", "/", "5"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}], "\[Rho]2"}], "-", 
    RowBox[{"p", " ", "\[Rho]1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eigs", "=", 
   RowBox[{"Eigenvalues", "[", "diff", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"discont1", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eigs", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "==", "0"}], ",", "p"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"discont2", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eigs", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "==", "0"}], ",", "p"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"discont3", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eigs", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "==", "0"}], ",", "p"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tp", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"eigs", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"p", "<", "discont1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eigs", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"p", ">", "discont1"}]}], "}"}]}], "}"}], "]"}], "+", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"eigs", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"p", "<", "discont2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eigs", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{"p", ">", "discont2"}]}], "}"}]}], "}"}], "]"}], "+", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"eigs", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"p", "<", "discont3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eigs", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ",", 
          RowBox[{"p", ">", "discont3"}]}], "}"}]}], "}"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dtp", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Piecewise", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"eigs", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "p"}], "]"}], ",", 
           RowBox[{"p", "<", "discont1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"eigs", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "p"}], "]"}]}], ",", 
           RowBox[{"p", ">", "discont1"}]}], "}"}]}], "}"}], ",", 
       "Undefined"}], "]"}], "+", 
     RowBox[{"Piecewise", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"eigs", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "p"}], "]"}], ",", 
           RowBox[{"p", "<", "discont2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"eigs", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "p"}], "]"}]}], ",", 
           RowBox[{"p", ">", "discont2"}]}], "}"}]}], "}"}], ",", 
       "Undefined"}], "]"}], "+", 
     RowBox[{"Piecewise", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"eigs", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", "p"}], "]"}], ",", 
           RowBox[{"p", "<", "discont3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"eigs", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", "p"}], "]"}]}], ",", 
           RowBox[{"p", ">", "discont3"}]}], "}"}]}], "}"}], ",", 
       "Undefined"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]Qutrits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "tp"}], ")"}], "/", "2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], 
       RowBox[{"Dtp", "/", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"0", "<=", "p", "<=", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]Qutrits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "tp"}], ")"}], "/", "2"}], "+", 
      RowBox[{"p", " ", 
       RowBox[{"Dtp", "/", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"0", "<=", "p", "<=", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sortedDisconts", "=", 
   RowBox[{"SortBy", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"discont1", ",", "discont2", ",", "discont3"}], "}"}], ",", 
     "N"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"endpoint1aQutrits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Beta]Qutrits", ",", "\[Alpha]Qutrits"}], "}"}], ",", 
      RowBox[{"p", "->", 
       RowBox[{"sortedDisconts", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"Direction", "\[Rule]", "\"\<FromBelow\>\""}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"endpoint1bQutrits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Beta]Qutrits", ",", "\[Alpha]Qutrits"}], "}"}], ",", 
      RowBox[{"p", "->", 
       RowBox[{"sortedDisconts", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"Direction", "\[Rule]", "\"\<FromAbove\>\""}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"endpoint2aQutrits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Beta]Qutrits", ",", "\[Alpha]Qutrits"}], "}"}], ",", 
      RowBox[{"p", "->", 
       RowBox[{"sortedDisconts", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"Direction", "\[Rule]", "\"\<FromBelow\>\""}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"endpoint2bQutrits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Beta]Qutrits", ",", "\[Alpha]Qutrits"}], "}"}], ",", 
      RowBox[{"p", "->", 
       RowBox[{"sortedDisconts", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"Direction", "\[Rule]", "\"\<FromAbove\>\""}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"endpoint3aQutrits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Beta]Qutrits", ",", "\[Alpha]Qutrits"}], "}"}], ",", 
      RowBox[{"p", "->", 
       RowBox[{"sortedDisconts", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"Direction", "\[Rule]", "\"\<FromBelow\>\""}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"endpoint3bQutrits", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Beta]Qutrits", ",", "\[Alpha]Qutrits"}], "}"}], ",", 
      RowBox[{"p", "->", 
       RowBox[{"sortedDisconts", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"Direction", "\[Rule]", "\"\<FromAbove\>\""}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Beta]Qutrits", ",", "\[Alpha]Qutrits"}], "}"}], ",", 
      RowBox[{
       RowBox[{"p", " ", "endpoint1aQutrits"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "endpoint1bQutrits"}]}], ",", 
      RowBox[{
       RowBox[{"p", " ", "endpoint2aQutrits"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "endpoint2bQutrits"}]}], ",", 
      RowBox[{
       RowBox[{"p", " ", "endpoint3aQutrits"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "endpoint3bQutrits"}]}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Beta]\>\"", ",", "\"\<\[Alpha]\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"Thick", ",", "Blue"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Thick", ",", "Dashed", ",", "Blue"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Thick", ",", "Dotted", ",", "Blue"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Thick", ",", "DotDashed", ",", "Blue"}], "]"}]}], "}"}]}]}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Combined in a \
single plot\>\"", "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Beta]Qubits", ",", "\[Alpha]Qubits"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]Qutrits", ",", "\[Alpha]Qutrits"}], "}"}], ",", 
     RowBox[{
      RowBox[{"p", " ", "endpoint1aQubits"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], "endpoint1bQubits"}]}], ",", 
     RowBox[{
      RowBox[{"p", " ", "endpoint2aQubits"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], "endpoint2bQubits"}]}], ",", 
     RowBox[{
      RowBox[{"p", " ", "endpoint1aQutrits"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], "endpoint1bQutrits"}]}], ",", 
     RowBox[{
      RowBox[{"p", " ", "endpoint2aQutrits"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], "endpoint2bQutrits"}]}], ",", 
     RowBox[{
      RowBox[{"p", " ", "endpoint3aQutrits"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], "endpoint3bQutrits"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Beta]\>\"", ",", "\"\<\[Alpha]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{"Thick", ",", "Red"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thick", ",", "Blue"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thick", ",", "Dashed", ",", "Red"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thick", ",", "Dotted", ",", "Red"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thick", ",", "Dashed", ",", "Blue"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thick", ",", "Dotted", ",", "Blue"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thick", ",", "DotDashed", ",", "Blue"}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<qubits\>\"", ",", "\"\<qutrits\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.85", ",", "0.85"}], "}"}]}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.873650097639493*^9, 3.8736501692699423`*^9}, {
  3.873650217516729*^9, 3.8736502232698984`*^9}, {3.8736502549153996`*^9, 
  3.8736502569307365`*^9}, {3.873650306202484*^9, 3.873650331707204*^9}, {
  3.873650372286538*^9, 3.873650408225477*^9}, {3.873651696905588*^9, 
  3.8736517095688553`*^9}, {3.8736519043924026`*^9, 3.873651911710744*^9}, {
  3.8736519422769403`*^9, 3.873651959240822*^9}, {3.8736520594479465`*^9, 
  3.873652208609378*^9}, {3.8736529136916485`*^9, 3.873652936945858*^9}, {
  3.873653068215039*^9, 3.873653070897251*^9}, {3.8736531449157743`*^9, 
  3.8736531546768885`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"0ab1bf9b-fe61-43b5-b6d1-8f0742c17661"],

Cell[BoxData["\<\"ROC for discriminating between a pair of qubits that are \
diagonal in the same basis (gradient of tp has two discontinuities)\"\>"], \
"Output",
 CellChangeTimes->{
  3.8736501914288464`*^9, 3.87365025784338*^9, {3.8736503225695124`*^9, 
   3.873650333688588*^9}, 3.8736504089048853`*^9, 3.8736517104688063`*^9, 
   3.873652258779422*^9, 3.873653173695506*^9, 3.87385924666925*^9, 
   3.8786500724290385`*^9, 3.8793201186628857`*^9, 3.8793233366685705`*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"7d86eb37-c50b-4ce2-b62f-abd137e007d5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQB2IQjQo+2I/yacsHAI28HP4=
       "]], 
      LineBox[{{0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {
       0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 
       0.2}, {0.6, 0.2}, {0.6, 0.2}}], 
      LineBox[{{1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {
       1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {
       1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}}]},
     Annotation[#, "Charting`Private`Tag$31986#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
      Dashing[{Small, Small}], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxVkXlMEwYUxst9iJOh6QyiskOQGQREmZDhh0BFFNQBSmWgDtgoyCGlgDVu
iuA6iw5UUEFhdFziJk4MBYGFU7aWUmqBcrSFHiCUo0WcB0PcgKx/7EteXl7e
9/3ykvdheELA17oEAsF/sZa687KUyM9bEgc+G/R9Hzopsc1koquYxUGISe8x
B0clOKfdDCsrOEgbTmFusVdiLlhMbXnMgSCzTv6xrRJHiev9Jgc4iB3Znb1m
nRLE60XvPrfkoiT30PRLXSWuXS6PkOVzQXwTV14rVIB5rtre9k4Hqug38qxj
FHiZIuW95XRCPmD5IsVYAb+OU5pBYRdCV6bV19yV44SknN00LkDWQo+O2EMO
0Zfr52sWniKYl/FgaliGtkt705wJ3egL/kgsS5EhvmnOLHBtD1hsVnLjKhnK
Wg+1H9nSC53xOfXa48MISg5rHtoigqMkU5364xAaHWaaTT378MOV3oZHHVKw
bu3Uryf1gzaqoLSZSWHOt6Ed9B6AkN1hnu8uwS6z2yoGeRBkUizD76wY8jdt
Rd4hYhz0H59rvTcITzUtrDRRAsm87T5z6QAcf+P6TKRLkR21Mdp1/QByrUVJ
j9KHUOM3m27r3w92XlSpdd4wDDRn42aZfSg/EWxmckCGJ6bKgAu1Igjf/P5n
4KAM6zrNiGOqXninvr5tHinHLT91+Wa7XszwVmRnjcjBIP2yw4Hcg7c2yu9l
CQoUzG+8ZpHbDU9ybuGL5wr4ksk8bq8QXQmWnacTlYjaGqu711CI+szwd13z
Svza/JnRz95Pofju4iHV2RFE8oeMmqkCUFJOlvYYj+Irveu8aN8u7Aj65P1t
10bhO9Jns2Lxb+4mtQVfWDwDsbb7tMtmHopb3rP3KngGJ0NQ1hVzQQr0kL7a
MAY6y2n1vU0c2HO9S6wKx1DiIK5uYfwBGsksfs3mcWzc+dfLHIN2vLpZSebf
Hce3zm32z8PbIFKv3hOyXQW7Cj09I0kLZq2Cgu6yVdCJ5V5vD23GYacoOsVl
AnSv7J3WZxpB3OfO+rtpAleLYzJsqA2wcFOrDnhOIl5V1ehh9xjxW8N3JPMn
UcQxoVZqqmFuUnFzJXkKSYU4njVdhek6riWlfwrEqvZU48MPYJf4oCgnYhqX
zHll/e4V+OldvE/66DTKitWtB0nFCKPqGIxEqnFff/CcNDcP9IkjT4gaNQh2
pe2CBSYEroyyFac0OJrDTB+4yoTKajp1P1WDR/8keCg2MaFLCPTNpGnwjcit
7oX/JTi3b5gypWvQmS64Tyxk4EYA28n0ggZNQ/M5obsyEHpytME4R/Mf/wzG
73h1G9RqeWegc76ihFSn5dFhGbEq5WKDlpeK/XbitQbNGuQt82iorKYe0+dq
eTGg8VkqXYk2H40rD43qPYcW54ylfBRKc+IuX5Bp4Dy8lI+EKMTVQXd0kbec
D4HbmICmo9b6gxHAddmze0brD8LJ+3c+SJvV+vehIIlSR3it3XuDfYSf6TGn
3buB77o97Py8dv4UY1b5W5sWFu/9n2bwL94Zb8g=
       "]]},
     Annotation[#, "Charting`Private`Tag$31986#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{0, Small}], 
      FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw1z30w1HkcB3ApaYmkhtBdXFtKZ6PkIfLetnSJSji6Rg8TTUpXjoviJKta
3XQlueQpoWKSh5D0gDxt+5OVPEQ4G99d1j5YxYXz0Olu9j3zmc/n9c9n5m1y
+JT7EVUVFZWdM/N1/58hKC+tTxueTk8rwF4ruHNisQ4MhQFBU1NKG8OK1yb8
Z0JpCxyLzaf+HlWaiUbjgzekCqXdkL65fGWbQOlDYEX/tjOvQulAeF5ISBw+
q8DJ0wv4VyrPo87AqbXNVoHXXB9vNVEMjBwuq80eH4SL44msN6di4dgVYFVb
NAhTB9bTh9XxqNLpcV8ZPIiO4cG3SfxbWFI9cupb80FcaChSMWCkwlk1LWq/
WI5CufrworI76G7tZNtny6G9x2RgeXkGtpg+YRcclkNUu00SLrmL+VorgmpM
5MhOaDvZ9fE+8iNXey3rlYGjWrxLTZENemC97cJUGXrPpdiF6OdgcmSWZoaP
DKv2DmUpDHOROdraSenJIGG5mTxyzocph5lu2ySFL5kK++ZJAbRzNnlti5OC
50HL6it5BK7re5rUVQpJfVK7R30hPrDVcxnzpWCP9Lg4vSlCnXXLLhpXgnZ6
fk1HfzHiQm1EZlESPDf5LsBz4jFeuJoHSJkSLObv8HCfLEFJWqWCNTGANVHj
zBHdUuhyxL52zwZQSvYHGuo/hevEvfqQsAE06frz6XrP4CWfZeWyYQAPdoyt
bTZ7jqrgod/LR8QYs3BsUTN/gS+hER94eWLMMdY417W1DEto6WaGx8VI7Qz/
McG7HPEMbz8NMzFynTJPvvOuQO/bnJTrwn5s8snmdlm/RCztRs2TzH4IZO9D
YktfYmmDTg/drx+vfLs3ldhU4qyO+eSqZf3QFtxTz6ushG1/59z67j5cs9z+
6SirCjz71TpzE/sQGJMrGOZX4RmdRhN49+FKiVy+2a0aMUmRn6f1+6CoU1mk
2liNVVfjex83iVBA3m2M31cDMz2Hcs04ER42c6LFnTWYNGLfGnMRYR5vokHb
vxY5eQeOfq8uwoMMlmXWx1qUtfJXfOEKwfH0K54VxEVaWGevf5QQ1RrOGxlT
XJCi8Gu/MIWwuzWvZ2nkK6iFFVpUqggxqpl8O2L6FUbLOI1ZzwkWXRg6UBDD
g8tNxUHzcILjzcbMezQKFXcdQrXCCKJLLi0UaVJYV3T5qvwMQUqirJeuTcGg
cXlZbggB/2Dpxbu6FMS0vYaMIAIL2e7XmUYULka8bGEcI/g8J9Irw3zmn991
ZwtvArb1XyfS9lBYH9x9SMeLINlgi6PAg8L9qDVnhjwJiiezFyzzovDH7dr7
Be4EoqpfC2/vo+DTPj7bchfB9t3zx1J9KYy7HC63dCLQ9rePTjlN4ed9+a0L
txKYuqR7doVS6PGflH1kEYChvnJpGAXexZtGhUyCwJEmXvI5Cjcr6s6scyBo
OX9cO5lDQaNBP1bXnkDm2yjouEwhossv65MdgdoP1o8Mr1A4Mj7dWmhDYKOl
6pkUS6Fd3VUeZ03gNnR0RUccBVe9xDnBGwj8m/mfDf6c6UvvM/KwIogqWc/7
KWGm738hSEr8Ggr/Aiora7c=
       "]]},
     Annotation[#, "Charting`Private`Tag$31986#3"]& ], {}}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Beta]\"", TraditionalForm], 
    FormBox["\"\[Alpha]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0, 1}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8736501914288464`*^9, 3.87365025784338*^9, {3.8736503225695124`*^9, 
   3.873650333688588*^9}, 3.8736504089048853`*^9, 3.8736517104688063`*^9, 
   3.873652258779422*^9, 3.873653173695506*^9, 3.87385924666925*^9, 
   3.8786500724290385`*^9, 3.8793201186628857`*^9, 3.879323337670868*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"99941113-9fda-4dda-80d4-9fa7cfe14284"],

Cell[BoxData["\<\"ROC for discriminating between a pair of qutrits for which \
the gradient of tp has three discontinuities\"\>"], "Output",
 CellChangeTimes->{
  3.8736501914288464`*^9, 3.87365025784338*^9, {3.8736503225695124`*^9, 
   3.873650333688588*^9}, 3.8736504089048853`*^9, 3.8736517104688063`*^9, 
   3.873652258779422*^9, 3.873653173695506*^9, 3.87385924666925*^9, 
   3.8786500724290385`*^9, 3.8793201186628857`*^9, 3.8793233376798687`*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"39f14e5b-ac36-4426-8b94-5ab8aa1aa697"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQjQo+2I/y8fMB/dcYPg==
       "]], 
      LineBox[{{0.1, 0.8}, {0.1, 0.8}, {0.1, 0.8}, {0.1, 0.8}, {0.1, 0.8}, {
       0.1, 0.8}}], 
      LineBox[{{0.41337438073697447`, 0.39369927890650674`}, {
       0.4398085428584088, 0.3618266611952128}, {0.4573631404250524, 
       0.3428236497989127}, {0.4757799972783985, 0.3243916434548666}, {
       0.49652757717247176`, 0.30524193160029545`}, {0.516002262197203, 
       0.288678051612529}, {0.5365816336328518, 0.2725638519829218}, {
       0.5557164191855137, 0.25881876741427284`}, {0.5722804726097878, 
       0.24787736582924533`}, {0.5885325601459969, 0.23801953729736863`}}], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQEf7BlQwCgfFx8Asc4YPg==
       "]]},
     Annotation[#, "Charting`Private`Tag$54194#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
      Dashing[{Small, Small}], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxVjg04FHYcx881NHo83bw+UqE3dyYbYm7mW4RoHi8r7+RlassS49EuKcs1
GsprcpxDSXk55/UcbcmQCZPW2Dh5anbuvcdtpYSd9lzPs9/z/J/f832+3+/n
/zOLPukfSyQQCN7Kt7YZpWvDw39biLY09Q0lJTwUVq44GTOEGI1KPFtUzENu
bcwsQ6mJFM+Yy/k8pLdb7SovEyKua/H9Cxd5OPrgblsFU4iPpwJ7Emg82Lwr
+uValRDTJgYCj2Aehr6harBvCbGlssDuuREPLwOnvu7lCeFaPTicntuJhImR
Yda0EFYj2/Z7aneifcMLttWyEGOkhuusbC5yln41MNosgr5/InG7Ghep9TGr
HRBha3co/jrXAUcSOUEjUoShrRm03xTt0PmIFaWVIYJVxUT5oePtSDYamjxe
I0Kgmx9ro6gN9WzLydR+EUznNVmvItqwqO4ctG9eBE7r0zRzfiv0dDMjuevF
WLwqcZsMb0Xv73TZRQsxntBstG8/bEFWlO3yxoNi5GUwm/j+LTBhGRUdiBPj
cZabn9W9Zgwy2fV2l8SYrzWe1nJuhkbAywNpHDE65HruO3/kQLfvdHzKmBg7
bD9tPGnLgYOiQW+7QowWZz+BNKYJlEl91/O6EoTr0OODDrKx56z1QpG9BKdJ
pMEZh0aM85d3vhMsgenR+cez9g1wUhD/3EaTQKvFccHZtB49P3eaLZZJkObz
qNfIpA6kgBrBmdsSRJvej9XZfAt/l7nbRkxL8P08dV3k+puQV19dVaxI4ET8
J8JKoxa8I2aHqFul+ECX3B4gqwGDH0Le4yJFSSCXXzZ1HTr6nvScz6XIlF7u
C5u6Bl9i/LEiuhRdp5/U0PqrcYvjet+3VopTwefc3uutwrieL/eHe1LUxqVw
B36qRI4NiZwpUPJFox7sIyyEkzI2qWvJQKl0Yw6EMbFSY3nFliJD7X6O4Mru
MnQs0fMNvGVwyGliR+woxSea+vp1J2RopMYYR+wsweHh4C2MXGV+QitV/3UR
vvP3uenMkYFr6BHU97wAFy6ldhWOyeDlfopiOZCH8uwgb6ZChnQu16UQudjv
IopdZyAHw6KOfMfpIrrZLRrG9nJ0pdBfhTylw2va0mIuSA5N7ay+uYfpuHln
6kEkTQ67P+ab7jTTUBK2V82xVI6koPy6Qp1EVHQdbu7vloMwYGSdvRKF5NEq
IXFaDkF0GDG/IwpUjyV+gVKPrLIeXYmPAqHn0Lg5X/m/464z1TORyG3W7HaZ
keNYSFxBUtoR3Cg6kXN+Vskj1wyMLYdgIsTRmjin4vuBKhhLVpOpeH4gRFK+
zJepeL4YmMwIN5OreD74bMjefd8zZd5ijeeFrxrLDb9dUPH2gZn0RRfhhaq/
FzGSu+w8pbYLXesD5NhN10wXlf6be6joCBjN3vtSyX/T/xCjjnbh6UuqvDWK
W3L9Nr5W5SkItRS4Vb5W5c0gMGHs7llW+cZoLFaY+66ofBKSdbwNZ99qNVAz
b2gnrCrv/d88w78Yyl7L
       "]]},
     Annotation[#, "Charting`Private`Tag$54194#2"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], Dashing[{0, Small}], 
      FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwtUmtUjAkAHRWGaldWGou2jlYvy6q0q1a37CqPZJojwhTSw2OYPHrteIx2
Q7WJbYuK0hRCZdSimVlJkVIa0zSZR5OZaV4fsTSiVq0d5+w95577555z7z3n
OscwaXEWJBJptZmfdOj5ioK5e+V4S6XQSN/J8OLfM3fzmHJ8H8I6P3mxDKqp
eiNpjxw/L+kzTvOXod0v3V+xU45xHhVH3CFDeRZflRsrh63lt9W0EBmoHp6e
I+vlmHszhHxxvQzXdtg0tgfIETkjpWFFqgxbjJ1Eoo0cd9QSjzyeDPfmGEqX
lspgkzC1zjlEDpFWlUM15+5+M9Ic1i7H5S84jGiJFHSWm702VIED7HfVpu1S
iEYk9kkyBV7vm+f6wFKKyEPzSyvovYgpH7JwLHiK2KHxUuHzXhQFHRMmezzF
GMMlfFuyEulxw2Lrlh5cIV7S8oeViH445ue2oQfyjb5WzRl9GKjRytgmCRxF
7gG5k54hwCpvhyxXglfBsfXNWc9w/Ez3Jt4cCcqln71Js1aBzX2fIWnoRuSU
oJXqUBV2T6yZmhbejTVNXqyWPBWcOzxPzdKLYfs2pGOzTIWM6dnLRo+Ksbay
duvyL9XoKzkUtc1ejL6e3s6aLWoYqsKrJ3C7MHiczo7lqKEfrt+8cGkXltcV
TzpLqHGt1mBB7xEhNvrf2iMLNPhq8L2yaa8Ik3+7deFWogaZzOKZN6xEGPSe
H7/rtgacfU6nFSVPzP4PTOaIBun9jPfj/Z/gHHmg0NWvH1yXQjbzvBCUb84V
R7H7UZ8zM32VuBOzusvUmnv9uL7v/nLf4cfYNhT/UUfWYqH36Gsn58dILFiz
5HyYFnYf35F/jewAmZ9ztzxXi75gin7ocDs067NnuPVoQS4a9VLVPcKy1L7b
Hxx0aGplbn000IY9lIjkXyJ1iNs/KaJ5WhsUXtk2mSU6JLjH1/usaoVQON2g
fKbDuk2E6s/EhyAbthZy5+rBObsgrbqiBW1si1Nd2/Vg3bAyXex9AFpRy6XK
K3oEBpO8qi0fYNb8lfmjf+sRq29QzVt8H4k/zWktXWjAAYuKtYKoZpAlgq7G
VAOm/ONwdcWxJsTpUsbyGwywHgtjUu/cQ2hqJoP/0YBBVtVIXH8jkjI21tGD
jfCd8NhkcmiEq/3RgLATRthJh0ssyxpQ5tJOmFqNOFlcofrh9V+IqulmOHxO
oCWpZ1wCXQAO39sni0pgXfqijk0RAjjS2vbWhBPQnfyjgBomQBERfb2LRsCy
kubpFyjAaUqWx8wIApB3rrV1EeBossqpagMBQcDDy3Uv+NjilWPbGUOAO7F+
NYnFh+NVvd4uiUDgNAfK0H6++fcHXXyTCQidkjUEg4/pMruYjSkEXi72SRFH
82FLXqLkpBFwZ3AvXFrKx1hcntj7MIGLTypNoZP56HUObIw4TsBHObEhyJKP
SJ5kLO2EeQ8Rf8J3lIdu6i7/kkwCWouvZzu94qH9SMEtfTYB50VlwSYRDwLl
QFXKKXO/IJKd8REPvknpz4tPm/eEbVb0NvNQa0Nxa/ydQHTC7MSWmzxc8/+x
nJxv7rf/oJ+ghgdXsVQ1r4AAi62w4l7mgbNzj2P4GQLWOX7Cigs8OFpY0ZPO
Eigq/ATe/0rgP+bIeNQ=
       "]]},
     Annotation[#, "Charting`Private`Tag$54194#3"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
      Dashing[{0, Small, Small, Small}], FaceForm[Opacity[0.3]], 
      LineBox[CompressedData["
1:eJw1xwsw1AkABvA8eowkqVkr6ZZycR51tddcV+dzOrfFFrd0SlzndVyllNeI
sl2uIpWyYlYuj8u51UNoKY9qo8Ttf2UqisX+/4tdyy5bobS6u7nZb+ab7/vZ
hh7kRBjOmjVr27/9b//PGPRvrteh1MkZDbJTnwk+YyyGGY+cUev0XgFrh2ad
dFrvdfjSN2O6blLvzThQuGQyUaO3H6TujmpNr95huHuc09PXoHcssHjn09UJ
GlROz11EU5+AY6ixBus0YF9ySFp/+Sz4zDlrCsfVMLFz3SjNzMZzWl16jECN
D0LZCK8yD/FCmqlBlBqsuhdxQdwCyCLs/zRgqPG0UduZGViEjrz0CM7LUTyR
NwY2KUrgmM5jh+WO4oCovMXIuxRb0zlsuc8olqbamzf2l6H9u5o4+wWjiH19
z4PrVY6eU4fuC9tGkOt8JdC67Dqqu3pX1qaNILR4dmnesgqMDWpvJXmMwMeE
zVvlcwsTxncDyt+rcE+2UxObX4m00hcMl2oVcqznNVyTVSF+Nt/i4GEVPG6x
uMpFt7E2ztzG1kmFQ8JtFdRuIfwLXXyzFcNItJQ/l52vwTc9uvz4wmEYKtyj
CqS1qM5fMb9s1zDGl7pHe9rfRSZ9rJhvOYyavySR4z/UYc3Vg346iRIGZfaS
wOJ6rNfkODPOKmFraOrc0tmApvpFjtneSpQ28qZt596DDd/dLcFYiZ1vx/OX
OdzHKyYtxUqkwJY7MqbgwX2E9f3e4XxEgXfVzDRa1AMcXnCUnbVOgV5Zl2nS
fBEGpww0VeNDuLHJM0taIoL9mw0ClmAIkCxpZWx9iJZr9HP5kUOoP39tJoJ6
CK2CnYNPh7DveM7+oiNNGGIyb/v1DUIqkGXVLW+Gu5tIt6pgEBsMJ2521jQj
IsBoz/4dgwi4EP1bR/AjqF1UihiLQYRsv75DMvUIM6ccLjW3D6Bgk9seUdZj
dI3TgzLSB5AfuvYT3hctoFtVeC1kDSBNqH4ZKWmBne/7740/yrHaw8x7acIT
VJnwU7bWyrHg47G3IqtWlP3aL9meIMcLZQ0/urIVv5i82tjkKkeIqf/EREAb
zvkcaX+notAZVMv+VduGDfSY06kCCtze6B6jjL9RMUbfFR9GYTj3pF24qxhn
TkZxnGwpuKdGhj16LMaPy6v8jBgUkql9rNhWMdYIdf7dyyncZsU4McRiPBu4
GHBmGQUn86TXSR1i2Hg2BKksKdCKMk64SMW4aWQRWW5GQSW6XsLTitHBrUt2
+kDi0pw3VKgNgT/oc44aTZN4unfq8UIGgcQK32Pd70iYSj6U19sRsO4f4J6Z
JHE8d3YczYFAOMxPqrQkoh0sjVvXEpjQhWeVK0l4eH218vMtBFpybl44oSCR
csNtXq8XAb7L+4u7h0gILTaPZGwjgODzOfMHSDh3e1fLOQRO19/h7+snYbk/
+Nu8YAKB/saXN/eR4LSHOHj+RMB5ZHuBdS+JTObPptpQAu3W8itt3SQMdQee
eUcRKK5yLSp5ReLrkNjaqb0E4r2TipNfkkhsTrx8NZoAi3pY4tdFotIxhcuJ
IWCVbHbVqZPE6Flu+MfDBP4BMw5s6Q==
       "]]},
     Annotation[#, "Charting`Private`Tag$54194#4"]& ], {}}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Beta]\"", TraditionalForm], 
    FormBox["\"\[Alpha]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0, 1}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8736501914288464`*^9, 3.87365025784338*^9, {3.8736503225695124`*^9, 
   3.873650333688588*^9}, 3.8736504089048853`*^9, 3.8736517104688063`*^9, 
   3.873652258779422*^9, 3.873653173695506*^9, 3.87385924666925*^9, 
   3.8786500724290385`*^9, 3.8793201186628857`*^9, 3.879323398565856*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"fee26d69-da70-4b95-a0d2-e79ede4156a7"],

Cell[BoxData["\<\"Combined in a single plot\"\>"], "Output",
 CellChangeTimes->{
  3.8736501914288464`*^9, 3.87365025784338*^9, {3.8736503225695124`*^9, 
   3.873650333688588*^9}, 3.8736504089048853`*^9, 3.8736517104688063`*^9, 
   3.873652258779422*^9, 3.873653173695506*^9, 3.87385924666925*^9, 
   3.8786500724290385`*^9, 3.8793201186628857`*^9, 3.879323398577856*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"8944d900-82ae-44fc-ab89-a3916ad6741f"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], FaceForm[Opacity[
        0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQB2IQjQo+2I/yacsHAI28HP4=
         "]], 
        LineBox[{{0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {
         0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 
         0.2}, {0.6, 0.2}, {0.6, 0.2}}], 
        LineBox[{{1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {
         1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 
         0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}}]},
       Annotation[#, "Charting`Private`Tag$54230#1"]& ], 
      TagBox[
       {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], FaceForm[Opacity[
        0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQjQo+2I/y8fMB/dcYPg==
         "]], 
        LineBox[{{0.1, 0.8}, {0.1, 0.8}, {0.1, 0.8}, {0.1, 0.8}, {0.1, 0.8}, {
         0.1, 0.8}}], 
        LineBox[{{0.41337438073697447`, 0.39369927890650674`}, {
         0.4398085428584088, 0.3618266611952128}, {0.4573631404250524, 
         0.3428236497989127}, {0.4757799972783985, 0.3243916434548666}, {
         0.49652757717247176`, 0.30524193160029545`}, {0.516002262197203, 
         0.288678051612529}, {0.5365816336328518, 0.2725638519829218}, {
         0.5557164191855137, 0.25881876741427284`}, {0.5722804726097878, 
         0.24787736582924533`}, {0.5885325601459969, 0.23801953729736863`}}], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQEf7BlQwCgfFx8Asc4YPg==
         "]]},
       Annotation[#, "Charting`Private`Tag$54230#2"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
        Dashing[{Small, Small}], FaceForm[Opacity[0.3]], 
        LineBox[CompressedData["
1:eJxVkXlMEwYUxst9iJOh6QyiskOQGQREmZDhh0BFFNQBSmWgDtgoyCGlgDVu
iuA6iw5UUEFhdFziJk4MBYGFU7aWUmqBcrSFHiCUo0WcB0PcgKx/7EteXl7e
9/3ykvdheELA17oEAsF/sZa687KUyM9bEgc+G/R9Hzopsc1koquYxUGISe8x
B0clOKfdDCsrOEgbTmFusVdiLlhMbXnMgSCzTv6xrRJHiev9Jgc4iB3Znb1m
nRLE60XvPrfkoiT30PRLXSWuXS6PkOVzQXwTV14rVIB5rtre9k4Hqug38qxj
FHiZIuW95XRCPmD5IsVYAb+OU5pBYRdCV6bV19yV44SknN00LkDWQo+O2EMO
0Zfr52sWniKYl/FgaliGtkt705wJ3egL/kgsS5EhvmnOLHBtD1hsVnLjKhnK
Wg+1H9nSC53xOfXa48MISg5rHtoigqMkU5364xAaHWaaTT378MOV3oZHHVKw
bu3Uryf1gzaqoLSZSWHOt6Ed9B6AkN1hnu8uwS6z2yoGeRBkUizD76wY8jdt
Rd4hYhz0H59rvTcITzUtrDRRAsm87T5z6QAcf+P6TKRLkR21Mdp1/QByrUVJ
j9KHUOM3m27r3w92XlSpdd4wDDRn42aZfSg/EWxmckCGJ6bKgAu1Igjf/P5n
4KAM6zrNiGOqXninvr5tHinHLT91+Wa7XszwVmRnjcjBIP2yw4Hcg7c2yu9l
CQoUzG+8ZpHbDU9ybuGL5wr4ksk8bq8QXQmWnacTlYjaGqu711CI+szwd13z
Svza/JnRz95Pofju4iHV2RFE8oeMmqkCUFJOlvYYj+Irveu8aN8u7Aj65P1t
10bhO9Jns2Lxb+4mtQVfWDwDsbb7tMtmHopb3rP3KngGJ0NQ1hVzQQr0kL7a
MAY6y2n1vU0c2HO9S6wKx1DiIK5uYfwBGsksfs3mcWzc+dfLHIN2vLpZSebf
Hce3zm32z8PbIFKv3hOyXQW7Cj09I0kLZq2Cgu6yVdCJ5V5vD23GYacoOsVl
AnSv7J3WZxpB3OfO+rtpAleLYzJsqA2wcFOrDnhOIl5V1ehh9xjxW8N3JPMn
UcQxoVZqqmFuUnFzJXkKSYU4njVdhek6riWlfwrEqvZU48MPYJf4oCgnYhqX
zHll/e4V+OldvE/66DTKitWtB0nFCKPqGIxEqnFff/CcNDcP9IkjT4gaNQh2
pe2CBSYEroyyFac0OJrDTB+4yoTKajp1P1WDR/8keCg2MaFLCPTNpGnwjcit
7oX/JTi3b5gypWvQmS64Tyxk4EYA28n0ggZNQ/M5obsyEHpytME4R/Mf/wzG
73h1G9RqeWegc76ihFSn5dFhGbEq5WKDlpeK/XbitQbNGuQt82iorKYe0+dq
eTGg8VkqXYk2H40rD43qPYcW54ylfBRKc+IuX5Bp4Dy8lI+EKMTVQXd0kbec
D4HbmICmo9b6gxHAddmze0brD8LJ+3c+SJvV+vehIIlSR3it3XuDfYSf6TGn
3buB77o97Py8dv4UY1b5W5sWFu/9n2bwL94Zb8g=
         "]]},
       Annotation[#, "Charting`Private`Tag$54230#3"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{0, Small}],
         FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw1z30w1HkcB3ApaYmkhtBdXFtKZ6PkIfLetnSJSji6Rg8TTUpXjoviJKta
3XQlueQpoWKSh5D0gDxt+5OVPEQ4G99d1j5YxYXz0Olu9j3zmc/n9c9n5m1y
+JT7EVUVFZWdM/N1/58hKC+tTxueTk8rwF4ruHNisQ4MhQFBU1NKG8OK1yb8
Z0JpCxyLzaf+HlWaiUbjgzekCqXdkL65fGWbQOlDYEX/tjOvQulAeF5ISBw+
q8DJ0wv4VyrPo87AqbXNVoHXXB9vNVEMjBwuq80eH4SL44msN6di4dgVYFVb
NAhTB9bTh9XxqNLpcV8ZPIiO4cG3SfxbWFI9cupb80FcaChSMWCkwlk1LWq/
WI5CufrworI76G7tZNtny6G9x2RgeXkGtpg+YRcclkNUu00SLrmL+VorgmpM
5MhOaDvZ9fE+8iNXey3rlYGjWrxLTZENemC97cJUGXrPpdiF6OdgcmSWZoaP
DKv2DmUpDHOROdraSenJIGG5mTxyzocph5lu2ySFL5kK++ZJAbRzNnlti5OC
50HL6it5BK7re5rUVQpJfVK7R30hPrDVcxnzpWCP9Lg4vSlCnXXLLhpXgnZ6
fk1HfzHiQm1EZlESPDf5LsBz4jFeuJoHSJkSLObv8HCfLEFJWqWCNTGANVHj
zBHdUuhyxL52zwZQSvYHGuo/hevEvfqQsAE06frz6XrP4CWfZeWyYQAPdoyt
bTZ7jqrgod/LR8QYs3BsUTN/gS+hER94eWLMMdY417W1DEto6WaGx8VI7Qz/
McG7HPEMbz8NMzFynTJPvvOuQO/bnJTrwn5s8snmdlm/RCztRs2TzH4IZO9D
YktfYmmDTg/drx+vfLs3ldhU4qyO+eSqZf3QFtxTz6ushG1/59z67j5cs9z+
6SirCjz71TpzE/sQGJMrGOZX4RmdRhN49+FKiVy+2a0aMUmRn6f1+6CoU1mk
2liNVVfjex83iVBA3m2M31cDMz2Hcs04ER42c6LFnTWYNGLfGnMRYR5vokHb
vxY5eQeOfq8uwoMMlmXWx1qUtfJXfOEKwfH0K54VxEVaWGevf5QQ1RrOGxlT
XJCi8Gu/MIWwuzWvZ2nkK6iFFVpUqggxqpl8O2L6FUbLOI1ZzwkWXRg6UBDD
g8tNxUHzcILjzcbMezQKFXcdQrXCCKJLLi0UaVJYV3T5qvwMQUqirJeuTcGg
cXlZbggB/2Dpxbu6FMS0vYaMIAIL2e7XmUYULka8bGEcI/g8J9Irw3zmn991
ZwtvArb1XyfS9lBYH9x9SMeLINlgi6PAg8L9qDVnhjwJiiezFyzzovDH7dr7
Be4EoqpfC2/vo+DTPj7bchfB9t3zx1J9KYy7HC63dCLQ9rePTjlN4ed9+a0L
txKYuqR7doVS6PGflH1kEYChvnJpGAXexZtGhUyCwJEmXvI5Cjcr6s6scyBo
OX9cO5lDQaNBP1bXnkDm2yjouEwhossv65MdgdoP1o8Mr1A4Mj7dWmhDYKOl
6pkUS6Fd3VUeZ03gNnR0RUccBVe9xDnBGwj8m/mfDf6c6UvvM/KwIogqWc/7
KWGm738hSEr8Ggr/Aiora7c=
         "]]},
       Annotation[#, "Charting`Private`Tag$54230#4"]& ], 
      TagBox[
       {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
        Dashing[{Small, Small}], FaceForm[Opacity[0.3]], 
        LineBox[CompressedData["
1:eJxVjg04FHYcx881NHo83bw+UqE3dyYbYm7mW4RoHi8r7+RlassS49EuKcs1
GsprcpxDSXk55/UcbcmQCZPW2Dh5anbuvcdtpYSd9lzPs9/z/J/f832+3+/n
/zOLPukfSyQQCN7Kt7YZpWvDw39biLY09Q0lJTwUVq44GTOEGI1KPFtUzENu
bcwsQ6mJFM+Yy/k8pLdb7SovEyKua/H9Cxd5OPrgblsFU4iPpwJ7Emg82Lwr
+uValRDTJgYCj2Aehr6harBvCbGlssDuuREPLwOnvu7lCeFaPTicntuJhImR
Yda0EFYj2/Z7aneifcMLttWyEGOkhuusbC5yln41MNosgr5/InG7Ghep9TGr
HRBha3co/jrXAUcSOUEjUoShrRm03xTt0PmIFaWVIYJVxUT5oePtSDYamjxe
I0Kgmx9ro6gN9WzLydR+EUznNVmvItqwqO4ctG9eBE7r0zRzfiv0dDMjuevF
WLwqcZsMb0Xv73TZRQsxntBstG8/bEFWlO3yxoNi5GUwm/j+LTBhGRUdiBPj
cZabn9W9Zgwy2fV2l8SYrzWe1nJuhkbAywNpHDE65HruO3/kQLfvdHzKmBg7
bD9tPGnLgYOiQW+7QowWZz+BNKYJlEl91/O6EoTr0OODDrKx56z1QpG9BKdJ
pMEZh0aM85d3vhMsgenR+cez9g1wUhD/3EaTQKvFccHZtB49P3eaLZZJkObz
qNfIpA6kgBrBmdsSRJvej9XZfAt/l7nbRkxL8P08dV3k+puQV19dVaxI4ET8
J8JKoxa8I2aHqFul+ECX3B4gqwGDH0Le4yJFSSCXXzZ1HTr6nvScz6XIlF7u
C5u6Bl9i/LEiuhRdp5/U0PqrcYvjet+3VopTwefc3uutwrieL/eHe1LUxqVw
B36qRI4NiZwpUPJFox7sIyyEkzI2qWvJQKl0Yw6EMbFSY3nFliJD7X6O4Mru
MnQs0fMNvGVwyGliR+woxSea+vp1J2RopMYYR+wsweHh4C2MXGV+QitV/3UR
vvP3uenMkYFr6BHU97wAFy6ldhWOyeDlfopiOZCH8uwgb6ZChnQu16UQudjv
IopdZyAHw6KOfMfpIrrZLRrG9nJ0pdBfhTylw2va0mIuSA5N7ay+uYfpuHln
6kEkTQ67P+ab7jTTUBK2V82xVI6koPy6Qp1EVHQdbu7vloMwYGSdvRKF5NEq
IXFaDkF0GDG/IwpUjyV+gVKPrLIeXYmPAqHn0Lg5X/m/464z1TORyG3W7HaZ
keNYSFxBUtoR3Cg6kXN+Vskj1wyMLYdgIsTRmjin4vuBKhhLVpOpeH4gRFK+
zJepeL4YmMwIN5OreD74bMjefd8zZd5ijeeFrxrLDb9dUPH2gZn0RRfhhaq/
FzGSu+w8pbYLXesD5NhN10wXlf6be6joCBjN3vtSyX/T/xCjjnbh6UuqvDWK
W3L9Nr5W5SkItRS4Vb5W5c0gMGHs7llW+cZoLFaY+66ofBKSdbwNZ99qNVAz
b2gnrCrv/d88w78Yyl7L
         "]]},
       Annotation[#, "Charting`Private`Tag$54230#5"]& ], 
      TagBox[
       {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], Dashing[{0, Small}],
         FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwtUmtUjAkAHRWGaldWGou2jlYvy6q0q1a37CqPZJojwhTSw2OYPHrteIx2
Q7WJbYuK0hRCZdSimVlJkVIa0zSZR5OZaV4fsTSiVq0d5+w95577555z7z3n
OscwaXEWJBJptZmfdOj5ioK5e+V4S6XQSN/J8OLfM3fzmHJ8H8I6P3mxDKqp
eiNpjxw/L+kzTvOXod0v3V+xU45xHhVH3CFDeRZflRsrh63lt9W0EBmoHp6e
I+vlmHszhHxxvQzXdtg0tgfIETkjpWFFqgxbjJ1Eoo0cd9QSjzyeDPfmGEqX
lspgkzC1zjlEDpFWlUM15+5+M9Ic1i7H5S84jGiJFHSWm702VIED7HfVpu1S
iEYk9kkyBV7vm+f6wFKKyEPzSyvovYgpH7JwLHiK2KHxUuHzXhQFHRMmezzF
GMMlfFuyEulxw2Lrlh5cIV7S8oeViH445ue2oQfyjb5WzRl9GKjRytgmCRxF
7gG5k54hwCpvhyxXglfBsfXNWc9w/Ez3Jt4cCcqln71Js1aBzX2fIWnoRuSU
oJXqUBV2T6yZmhbejTVNXqyWPBWcOzxPzdKLYfs2pGOzTIWM6dnLRo+Ksbay
duvyL9XoKzkUtc1ejL6e3s6aLWoYqsKrJ3C7MHiczo7lqKEfrt+8cGkXltcV
TzpLqHGt1mBB7xEhNvrf2iMLNPhq8L2yaa8Ik3+7deFWogaZzOKZN6xEGPSe
H7/rtgacfU6nFSVPzP4PTOaIBun9jPfj/Z/gHHmg0NWvH1yXQjbzvBCUb84V
R7H7UZ8zM32VuBOzusvUmnv9uL7v/nLf4cfYNhT/UUfWYqH36Gsn58dILFiz
5HyYFnYf35F/jewAmZ9ztzxXi75gin7ocDs067NnuPVoQS4a9VLVPcKy1L7b
Hxx0aGplbn000IY9lIjkXyJ1iNs/KaJ5WhsUXtk2mSU6JLjH1/usaoVQON2g
fKbDuk2E6s/EhyAbthZy5+rBObsgrbqiBW1si1Nd2/Vg3bAyXex9AFpRy6XK
K3oEBpO8qi0fYNb8lfmjf+sRq29QzVt8H4k/zWktXWjAAYuKtYKoZpAlgq7G
VAOm/ONwdcWxJsTpUsbyGwywHgtjUu/cQ2hqJoP/0YBBVtVIXH8jkjI21tGD
jfCd8NhkcmiEq/3RgLATRthJh0ssyxpQ5tJOmFqNOFlcofrh9V+IqulmOHxO
oCWpZ1wCXQAO39sni0pgXfqijk0RAjjS2vbWhBPQnfyjgBomQBERfb2LRsCy
kubpFyjAaUqWx8wIApB3rrV1EeBossqpagMBQcDDy3Uv+NjilWPbGUOAO7F+
NYnFh+NVvd4uiUDgNAfK0H6++fcHXXyTCQidkjUEg4/pMruYjSkEXi72SRFH
82FLXqLkpBFwZ3AvXFrKx1hcntj7MIGLTypNoZP56HUObIw4TsBHObEhyJKP
SJ5kLO2EeQ8Rf8J3lIdu6i7/kkwCWouvZzu94qH9SMEtfTYB50VlwSYRDwLl
QFXKKXO/IJKd8REPvknpz4tPm/eEbVb0NvNQa0Nxa/ydQHTC7MSWmzxc8/+x
nJxv7rf/oJ+ghgdXsVQ1r4AAi62w4l7mgbNzj2P4GQLWOX7Cigs8OFpY0ZPO
Eigq/ATe/0rgP+bIeNQ=
         "]]},
       Annotation[#, "Charting`Private`Tag$54230#6"]& ], 
      TagBox[
       {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
        Dashing[{0, Small, Small, Small}], FaceForm[Opacity[0.3]], 
        LineBox[CompressedData["
1:eJw1xwsw1AkABvA8eowkqVkr6ZZycR51tddcV+dzOrfFFrd0SlzndVyllNeI
sl2uIpWyYlYuj8u51UNoKY9qo8Ttf2UqisX+/4tdyy5bobS6u7nZb+ab7/vZ
hh7kRBjOmjVr27/9b//PGPRvrteh1MkZDbJTnwk+YyyGGY+cUev0XgFrh2ad
dFrvdfjSN2O6blLvzThQuGQyUaO3H6TujmpNr95huHuc09PXoHcssHjn09UJ
GlROz11EU5+AY6ixBus0YF9ySFp/+Sz4zDlrCsfVMLFz3SjNzMZzWl16jECN
D0LZCK8yD/FCmqlBlBqsuhdxQdwCyCLs/zRgqPG0UduZGViEjrz0CM7LUTyR
NwY2KUrgmM5jh+WO4oCovMXIuxRb0zlsuc8olqbamzf2l6H9u5o4+wWjiH19
z4PrVY6eU4fuC9tGkOt8JdC67Dqqu3pX1qaNILR4dmnesgqMDWpvJXmMwMeE
zVvlcwsTxncDyt+rcE+2UxObX4m00hcMl2oVcqznNVyTVSF+Nt/i4GEVPG6x
uMpFt7E2ztzG1kmFQ8JtFdRuIfwLXXyzFcNItJQ/l52vwTc9uvz4wmEYKtyj
CqS1qM5fMb9s1zDGl7pHe9rfRSZ9rJhvOYyavySR4z/UYc3Vg346iRIGZfaS
wOJ6rNfkODPOKmFraOrc0tmApvpFjtneSpQ28qZt596DDd/dLcFYiZ1vx/OX
OdzHKyYtxUqkwJY7MqbgwX2E9f3e4XxEgXfVzDRa1AMcXnCUnbVOgV5Zl2nS
fBEGpww0VeNDuLHJM0taIoL9mw0ClmAIkCxpZWx9iJZr9HP5kUOoP39tJoJ6
CK2CnYNPh7DveM7+oiNNGGIyb/v1DUIqkGXVLW+Gu5tIt6pgEBsMJ2521jQj
IsBoz/4dgwi4EP1bR/AjqF1UihiLQYRsv75DMvUIM6ccLjW3D6Bgk9seUdZj
dI3TgzLSB5AfuvYT3hctoFtVeC1kDSBNqH4ZKWmBne/7740/yrHaw8x7acIT
VJnwU7bWyrHg47G3IqtWlP3aL9meIMcLZQ0/urIVv5i82tjkKkeIqf/EREAb
zvkcaX+notAZVMv+VduGDfSY06kCCtze6B6jjL9RMUbfFR9GYTj3pF24qxhn
TkZxnGwpuKdGhj16LMaPy6v8jBgUkql9rNhWMdYIdf7dyyncZsU4McRiPBu4
GHBmGQUn86TXSR1i2Hg2BKksKdCKMk64SMW4aWQRWW5GQSW6XsLTitHBrUt2
+kDi0pw3VKgNgT/oc44aTZN4unfq8UIGgcQK32Pd70iYSj6U19sRsO4f4J6Z
JHE8d3YczYFAOMxPqrQkoh0sjVvXEpjQhWeVK0l4eH218vMtBFpybl44oSCR
csNtXq8XAb7L+4u7h0gILTaPZGwjgODzOfMHSDh3e1fLOQRO19/h7+snYbk/
+Nu8YAKB/saXN/eR4LSHOHj+RMB5ZHuBdS+JTObPptpQAu3W8itt3SQMdQee
eUcRKK5yLSp5ReLrkNjaqb0E4r2TipNfkkhsTrx8NZoAi3pY4tdFotIxhcuJ
IWCVbHbVqZPE6Flu+MfDBP4BMw5s6Q==
         "]]},
       Annotation[#, "Charting`Private`Tag$54230#7"]& ], {}}, {}}, InsetBox[
     TemplateBox[{"\"qubits\"", "\"qutrits\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    Thickness[Large], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    Thickness[Large], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    Thickness[Large], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    Thickness[Large], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.85, 0.85}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"\[Beta]\"", TraditionalForm], 
     FormBox["\"\[Alpha]\"", TraditionalForm]},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None},
   PlotRange->{{0, 1}, {0, 1}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           FaceForm[
            Opacity[0.3]], 
           Thickness[Large], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAQB2IQjQo+2I/yacsHAI28HP4=
           "]], 
          
          Line[{{0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {
           0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 0.2}, {0.6, 
           0.2}, {0.6, 0.2}, {0.6, 0.2}}], 
          
          Line[{{1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {
           1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 
           0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}, {1., 0.}}]}, 
         "Charting`Private`Tag$54230#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           FaceForm[
            Opacity[0.3]], 
           Thickness[Large], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAQBmIQjQo+2I/y8fMB/dcYPg==
           "]], 
          
          Line[{{0.1, 0.8}, {0.1, 0.8}, {0.1, 0.8}, {0.1, 0.8}, {0.1, 0.8}, {
           0.1, 0.8}}], 
          
          Line[{{0.41337438073697447`, 0.39369927890650674`}, {
           0.4398085428584088, 0.3618266611952128}, {0.4573631404250524, 
           0.3428236497989127}, {0.4757799972783985, 0.3243916434548666}, {
           0.49652757717247176`, 0.30524193160029545`}, {0.516002262197203, 
           0.288678051612529}, {0.5365816336328518, 0.2725638519829218}, {
           0.5557164191855137, 0.25881876741427284`}, {0.5722804726097878, 
           0.24787736582924533`}, {0.5885325601459969, 
           0.23801953729736863`}}], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQEf7BlQwCgfFx8Asc4YPg==
           "]]}, "Charting`Private`Tag$54230#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           FaceForm[
            Opacity[0.3]], 
           Thickness[Large], 
           Dashing[{Small, Small}], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJxVkXlMEwYUxst9iJOh6QyiskOQGQREmZDhh0BFFNQBSmWgDtgoyCGlgDVu
iuA6iw5UUEFhdFziJk4MBYGFU7aWUmqBcrSFHiCUo0WcB0PcgKx/7EteXl7e
9/3ykvdheELA17oEAsF/sZa687KUyM9bEgc+G/R9Hzopsc1koquYxUGISe8x
B0clOKfdDCsrOEgbTmFusVdiLlhMbXnMgSCzTv6xrRJHiev9Jgc4iB3Znb1m
nRLE60XvPrfkoiT30PRLXSWuXS6PkOVzQXwTV14rVIB5rtre9k4Hqug38qxj
FHiZIuW95XRCPmD5IsVYAb+OU5pBYRdCV6bV19yV44SknN00LkDWQo+O2EMO
0Zfr52sWniKYl/FgaliGtkt705wJ3egL/kgsS5EhvmnOLHBtD1hsVnLjKhnK
Wg+1H9nSC53xOfXa48MISg5rHtoigqMkU5364xAaHWaaTT378MOV3oZHHVKw
bu3Uryf1gzaqoLSZSWHOt6Ed9B6AkN1hnu8uwS6z2yoGeRBkUizD76wY8jdt
Rd4hYhz0H59rvTcITzUtrDRRAsm87T5z6QAcf+P6TKRLkR21Mdp1/QByrUVJ
j9KHUOM3m27r3w92XlSpdd4wDDRn42aZfSg/EWxmckCGJ6bKgAu1Igjf/P5n
4KAM6zrNiGOqXninvr5tHinHLT91+Wa7XszwVmRnjcjBIP2yw4Hcg7c2yu9l
CQoUzG+8ZpHbDU9ybuGL5wr4ksk8bq8QXQmWnacTlYjaGqu711CI+szwd13z
Svza/JnRz95Pofju4iHV2RFE8oeMmqkCUFJOlvYYj+Irveu8aN8u7Aj65P1t
10bhO9Jns2Lxb+4mtQVfWDwDsbb7tMtmHopb3rP3KngGJ0NQ1hVzQQr0kL7a
MAY6y2n1vU0c2HO9S6wKx1DiIK5uYfwBGsksfs3mcWzc+dfLHIN2vLpZSebf
Hce3zm32z8PbIFKv3hOyXQW7Cj09I0kLZq2Cgu6yVdCJ5V5vD23GYacoOsVl
AnSv7J3WZxpB3OfO+rtpAleLYzJsqA2wcFOrDnhOIl5V1ehh9xjxW8N3JPMn
UcQxoVZqqmFuUnFzJXkKSYU4njVdhek6riWlfwrEqvZU48MPYJf4oCgnYhqX
zHll/e4V+OldvE/66DTKitWtB0nFCKPqGIxEqnFff/CcNDcP9IkjT4gaNQh2
pe2CBSYEroyyFac0OJrDTB+4yoTKajp1P1WDR/8keCg2MaFLCPTNpGnwjcit
7oX/JTi3b5gypWvQmS64Tyxk4EYA28n0ggZNQ/M5obsyEHpytME4R/Mf/wzG
73h1G9RqeWegc76ihFSn5dFhGbEq5WKDlpeK/XbitQbNGuQt82iorKYe0+dq
eTGg8VkqXYk2H40rD43qPYcW54ylfBRKc+IuX5Bp4Dy8lI+EKMTVQXd0kbec
D4HbmICmo9b6gxHAddmze0brD8LJ+3c+SJvV+vehIIlSR3it3XuDfYSf6TGn
3buB77o97Py8dv4UY1b5W5sWFu/9n2bwL94Zb8g=
           "]]}, "Charting`Private`Tag$54230#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           FaceForm[
            Opacity[0.3]], 
           Thickness[Large], 
           Dashing[{0, Small}], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJw1z30w1HkcB3ApaYmkhtBdXFtKZ6PkIfLetnSJSji6Rg8TTUpXjoviJKta
3XQlueQpoWKSh5D0gDxt+5OVPEQ4G99d1j5YxYXz0Olu9j3zmc/n9c9n5m1y
+JT7EVUVFZWdM/N1/58hKC+tTxueTk8rwF4ruHNisQ4MhQFBU1NKG8OK1yb8
Z0JpCxyLzaf+HlWaiUbjgzekCqXdkL65fGWbQOlDYEX/tjOvQulAeF5ISBw+
q8DJ0wv4VyrPo87AqbXNVoHXXB9vNVEMjBwuq80eH4SL44msN6di4dgVYFVb
NAhTB9bTh9XxqNLpcV8ZPIiO4cG3SfxbWFI9cupb80FcaChSMWCkwlk1LWq/
WI5CufrworI76G7tZNtny6G9x2RgeXkGtpg+YRcclkNUu00SLrmL+VorgmpM
5MhOaDvZ9fE+8iNXey3rlYGjWrxLTZENemC97cJUGXrPpdiF6OdgcmSWZoaP
DKv2DmUpDHOROdraSenJIGG5mTxyzocph5lu2ySFL5kK++ZJAbRzNnlti5OC
50HL6it5BK7re5rUVQpJfVK7R30hPrDVcxnzpWCP9Lg4vSlCnXXLLhpXgnZ6
fk1HfzHiQm1EZlESPDf5LsBz4jFeuJoHSJkSLObv8HCfLEFJWqWCNTGANVHj
zBHdUuhyxL52zwZQSvYHGuo/hevEvfqQsAE06frz6XrP4CWfZeWyYQAPdoyt
bTZ7jqrgod/LR8QYs3BsUTN/gS+hER94eWLMMdY417W1DEto6WaGx8VI7Qz/
McG7HPEMbz8NMzFynTJPvvOuQO/bnJTrwn5s8snmdlm/RCztRs2TzH4IZO9D
YktfYmmDTg/drx+vfLs3ldhU4qyO+eSqZf3QFtxTz6ushG1/59z67j5cs9z+
6SirCjz71TpzE/sQGJMrGOZX4RmdRhN49+FKiVy+2a0aMUmRn6f1+6CoU1mk
2liNVVfjex83iVBA3m2M31cDMz2Hcs04ER42c6LFnTWYNGLfGnMRYR5vokHb
vxY5eQeOfq8uwoMMlmXWx1qUtfJXfOEKwfH0K54VxEVaWGevf5QQ1RrOGxlT
XJCi8Gu/MIWwuzWvZ2nkK6iFFVpUqggxqpl8O2L6FUbLOI1ZzwkWXRg6UBDD
g8tNxUHzcILjzcbMezQKFXcdQrXCCKJLLi0UaVJYV3T5qvwMQUqirJeuTcGg
cXlZbggB/2Dpxbu6FMS0vYaMIAIL2e7XmUYULka8bGEcI/g8J9Irw3zmn991
ZwtvArb1XyfS9lBYH9x9SMeLINlgi6PAg8L9qDVnhjwJiiezFyzzovDH7dr7
Be4EoqpfC2/vo+DTPj7bchfB9t3zx1J9KYy7HC63dCLQ9rePTjlN4ed9+a0L
txKYuqR7doVS6PGflH1kEYChvnJpGAXexZtGhUyCwJEmXvI5Cjcr6s6scyBo
OX9cO5lDQaNBP1bXnkDm2yjouEwhossv65MdgdoP1o8Mr1A4Mj7dWmhDYKOl
6pkUS6Fd3VUeZ03gNnR0RUccBVe9xDnBGwj8m/mfDf6c6UvvM/KwIogqWc/7
KWGm738hSEr8Ggr/Aiora7c=
           "]]}, "Charting`Private`Tag$54230#4"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           FaceForm[
            Opacity[0.3]], 
           Thickness[Large], 
           Dashing[{Small, Small}], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJxVjg04FHYcx881NHo83bw+UqE3dyYbYm7mW4RoHi8r7+RlassS49EuKcs1
GsprcpxDSXk55/UcbcmQCZPW2Dh5anbuvcdtpYSd9lzPs9/z/J/f832+3+/n
/zOLPukfSyQQCN7Kt7YZpWvDw39biLY09Q0lJTwUVq44GTOEGI1KPFtUzENu
bcwsQ6mJFM+Yy/k8pLdb7SovEyKua/H9Cxd5OPrgblsFU4iPpwJ7Emg82Lwr
+uValRDTJgYCj2Aehr6harBvCbGlssDuuREPLwOnvu7lCeFaPTicntuJhImR
Yda0EFYj2/Z7aneifcMLttWyEGOkhuusbC5yln41MNosgr5/InG7Ghep9TGr
HRBha3co/jrXAUcSOUEjUoShrRm03xTt0PmIFaWVIYJVxUT5oePtSDYamjxe
I0Kgmx9ro6gN9WzLydR+EUznNVmvItqwqO4ctG9eBE7r0zRzfiv0dDMjuevF
WLwqcZsMb0Xv73TZRQsxntBstG8/bEFWlO3yxoNi5GUwm/j+LTBhGRUdiBPj
cZabn9W9Zgwy2fV2l8SYrzWe1nJuhkbAywNpHDE65HruO3/kQLfvdHzKmBg7
bD9tPGnLgYOiQW+7QowWZz+BNKYJlEl91/O6EoTr0OODDrKx56z1QpG9BKdJ
pMEZh0aM85d3vhMsgenR+cez9g1wUhD/3EaTQKvFccHZtB49P3eaLZZJkObz
qNfIpA6kgBrBmdsSRJvej9XZfAt/l7nbRkxL8P08dV3k+puQV19dVaxI4ET8
J8JKoxa8I2aHqFul+ECX3B4gqwGDH0Le4yJFSSCXXzZ1HTr6nvScz6XIlF7u
C5u6Bl9i/LEiuhRdp5/U0PqrcYvjet+3VopTwefc3uutwrieL/eHe1LUxqVw
B36qRI4NiZwpUPJFox7sIyyEkzI2qWvJQKl0Yw6EMbFSY3nFliJD7X6O4Mru
MnQs0fMNvGVwyGliR+woxSea+vp1J2RopMYYR+wsweHh4C2MXGV+QitV/3UR
vvP3uenMkYFr6BHU97wAFy6ldhWOyeDlfopiOZCH8uwgb6ZChnQu16UQudjv
IopdZyAHw6KOfMfpIrrZLRrG9nJ0pdBfhTylw2va0mIuSA5N7ay+uYfpuHln
6kEkTQ67P+ab7jTTUBK2V82xVI6koPy6Qp1EVHQdbu7vloMwYGSdvRKF5NEq
IXFaDkF0GDG/IwpUjyV+gVKPrLIeXYmPAqHn0Lg5X/m/464z1TORyG3W7HaZ
keNYSFxBUtoR3Cg6kXN+Vskj1wyMLYdgIsTRmjin4vuBKhhLVpOpeH4gRFK+
zJepeL4YmMwIN5OreD74bMjefd8zZd5ijeeFrxrLDb9dUPH2gZn0RRfhhaq/
FzGSu+w8pbYLXesD5NhN10wXlf6be6joCBjN3vtSyX/T/xCjjnbh6UuqvDWK
W3L9Nr5W5SkItRS4Vb5W5c0gMGHs7llW+cZoLFaY+66ofBKSdbwNZ99qNVAz
b2gnrCrv/d88w78Yyl7L
           "]]}, "Charting`Private`Tag$54230#5"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           FaceForm[
            Opacity[0.3]], 
           Thickness[Large], 
           Dashing[{0, Small}], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJwtUmtUjAkAHRWGaldWGou2jlYvy6q0q1a37CqPZJojwhTSw2OYPHrteIx2
Q7WJbYuK0hRCZdSimVlJkVIa0zSZR5OZaV4fsTSiVq0d5+w95577555z7z3n
OscwaXEWJBJptZmfdOj5ioK5e+V4S6XQSN/J8OLfM3fzmHJ8H8I6P3mxDKqp
eiNpjxw/L+kzTvOXod0v3V+xU45xHhVH3CFDeRZflRsrh63lt9W0EBmoHp6e
I+vlmHszhHxxvQzXdtg0tgfIETkjpWFFqgxbjJ1Eoo0cd9QSjzyeDPfmGEqX
lspgkzC1zjlEDpFWlUM15+5+M9Ic1i7H5S84jGiJFHSWm702VIED7HfVpu1S
iEYk9kkyBV7vm+f6wFKKyEPzSyvovYgpH7JwLHiK2KHxUuHzXhQFHRMmezzF
GMMlfFuyEulxw2Lrlh5cIV7S8oeViH445ue2oQfyjb5WzRl9GKjRytgmCRxF
7gG5k54hwCpvhyxXglfBsfXNWc9w/Ez3Jt4cCcqln71Js1aBzX2fIWnoRuSU
oJXqUBV2T6yZmhbejTVNXqyWPBWcOzxPzdKLYfs2pGOzTIWM6dnLRo+Ksbay
duvyL9XoKzkUtc1ejL6e3s6aLWoYqsKrJ3C7MHiczo7lqKEfrt+8cGkXltcV
TzpLqHGt1mBB7xEhNvrf2iMLNPhq8L2yaa8Ik3+7deFWogaZzOKZN6xEGPSe
H7/rtgacfU6nFSVPzP4PTOaIBun9jPfj/Z/gHHmg0NWvH1yXQjbzvBCUb84V
R7H7UZ8zM32VuBOzusvUmnv9uL7v/nLf4cfYNhT/UUfWYqH36Gsn58dILFiz
5HyYFnYf35F/jewAmZ9ztzxXi75gin7ocDs067NnuPVoQS4a9VLVPcKy1L7b
Hxx0aGplbn000IY9lIjkXyJ1iNs/KaJ5WhsUXtk2mSU6JLjH1/usaoVQON2g
fKbDuk2E6s/EhyAbthZy5+rBObsgrbqiBW1si1Nd2/Vg3bAyXex9AFpRy6XK
K3oEBpO8qi0fYNb8lfmjf+sRq29QzVt8H4k/zWktXWjAAYuKtYKoZpAlgq7G
VAOm/ONwdcWxJsTpUsbyGwywHgtjUu/cQ2hqJoP/0YBBVtVIXH8jkjI21tGD
jfCd8NhkcmiEq/3RgLATRthJh0ssyxpQ5tJOmFqNOFlcofrh9V+IqulmOHxO
oCWpZ1wCXQAO39sni0pgXfqijk0RAjjS2vbWhBPQnfyjgBomQBERfb2LRsCy
kubpFyjAaUqWx8wIApB3rrV1EeBossqpagMBQcDDy3Uv+NjilWPbGUOAO7F+
NYnFh+NVvd4uiUDgNAfK0H6++fcHXXyTCQidkjUEg4/pMruYjSkEXi72SRFH
82FLXqLkpBFwZ3AvXFrKx1hcntj7MIGLTypNoZP56HUObIw4TsBHObEhyJKP
SJ5kLO2EeQ8Rf8J3lIdu6i7/kkwCWouvZzu94qH9SMEtfTYB50VlwSYRDwLl
QFXKKXO/IJKd8REPvknpz4tPm/eEbVb0NvNQa0Nxa/ydQHTC7MSWmzxc8/+x
nJxv7rf/oJ+ghgdXsVQ1r4AAi62w4l7mgbNzj2P4GQLWOX7Cigs8OFpY0ZPO
Eigq/ATe/0rgP+bIeNQ=
           "]]}, "Charting`Private`Tag$54230#6"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           FaceForm[
            Opacity[0.3]], 
           Thickness[Large], 
           Dashing[{0, Small, Small, Small}], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJw1xwsw1AkABvA8eowkqVkr6ZZycR51tddcV+dzOrfFFrd0SlzndVyllNeI
sl2uIpWyYlYuj8u51UNoKY9qo8Ttf2UqisX+/4tdyy5bobS6u7nZb+ab7/vZ
hh7kRBjOmjVr27/9b//PGPRvrteh1MkZDbJTnwk+YyyGGY+cUev0XgFrh2ad
dFrvdfjSN2O6blLvzThQuGQyUaO3H6TujmpNr95huHuc09PXoHcssHjn09UJ
GlROz11EU5+AY6ixBus0YF9ySFp/+Sz4zDlrCsfVMLFz3SjNzMZzWl16jECN
D0LZCK8yD/FCmqlBlBqsuhdxQdwCyCLs/zRgqPG0UduZGViEjrz0CM7LUTyR
NwY2KUrgmM5jh+WO4oCovMXIuxRb0zlsuc8olqbamzf2l6H9u5o4+wWjiH19
z4PrVY6eU4fuC9tGkOt8JdC67Dqqu3pX1qaNILR4dmnesgqMDWpvJXmMwMeE
zVvlcwsTxncDyt+rcE+2UxObX4m00hcMl2oVcqznNVyTVSF+Nt/i4GEVPG6x
uMpFt7E2ztzG1kmFQ8JtFdRuIfwLXXyzFcNItJQ/l52vwTc9uvz4wmEYKtyj
CqS1qM5fMb9s1zDGl7pHe9rfRSZ9rJhvOYyavySR4z/UYc3Vg346iRIGZfaS
wOJ6rNfkODPOKmFraOrc0tmApvpFjtneSpQ28qZt596DDd/dLcFYiZ1vx/OX
OdzHKyYtxUqkwJY7MqbgwX2E9f3e4XxEgXfVzDRa1AMcXnCUnbVOgV5Zl2nS
fBEGpww0VeNDuLHJM0taIoL9mw0ClmAIkCxpZWx9iJZr9HP5kUOoP39tJoJ6
CK2CnYNPh7DveM7+oiNNGGIyb/v1DUIqkGXVLW+Gu5tIt6pgEBsMJ2521jQj
IsBoz/4dgwi4EP1bR/AjqF1UihiLQYRsv75DMvUIM6ccLjW3D6Bgk9seUdZj
dI3TgzLSB5AfuvYT3hctoFtVeC1kDSBNqH4ZKWmBne/7740/yrHaw8x7acIT
VJnwU7bWyrHg47G3IqtWlP3aL9meIMcLZQ0/urIVv5i82tjkKkeIqf/EREAb
zvkcaX+notAZVMv+VduGDfSY06kCCtze6B6jjL9RMUbfFR9GYTj3pF24qxhn
TkZxnGwpuKdGhj16LMaPy6v8jBgUkql9rNhWMdYIdf7dyyncZsU4McRiPBu4
GHBmGQUn86TXSR1i2Hg2BKksKdCKMk64SMW4aWQRWW5GQSW6XsLTitHBrUt2
+kDi0pw3VKgNgT/oc44aTZN4unfq8UIGgcQK32Pd70iYSj6U19sRsO4f4J6Z
JHE8d3YczYFAOMxPqrQkoh0sjVvXEpjQhWeVK0l4eH218vMtBFpybl44oSCR
csNtXq8XAb7L+4u7h0gILTaPZGwjgODzOfMHSDh3e1fLOQRO19/h7+snYbk/
+Nu8YAKB/saXN/eR4LSHOHj+RMB5ZHuBdS+JTObPptpQAu3W8itt3SQMdQee
eUcRKK5yLSp5ReLrkNjaqb0E4r2TipNfkkhsTrx8NZoAi3pY4tdFotIxhcuJ
IWCVbHbVqZPE6Flu+MfDBP4BMw5s6Q==
           "]]}, "Charting`Private`Tag$54230#7"], {}}}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, AspectRatio -> 1, Axes -> {True, True}, 
      AxesLabel -> {"\[Beta]", "\[Alpha]"}, AxesOrigin -> {0, 0}, 
      DisplayFunction :> Identity, FrameLabel -> {{None, None}, {None, None}},
       FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "ScalingFunctions" -> None}, PlotRange -> {{0, 1}, {0, 1}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {Automatic, Automatic}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         Thickness[Large], 
         RGBColor[1, 0, 0]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         Thickness[Large], 
         RGBColor[0, 0, 1]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         Thickness[Large], 
         Dashing[{Small, Small}], 
         RGBColor[1, 0, 0]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         Thickness[Large], 
         Dashing[{0, Small}], 
         RGBColor[1, 0, 0]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         Thickness[Large], 
         Dashing[{Small, Small}], 
         RGBColor[0, 0, 1]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         Thickness[Large], 
         Dashing[{0, Small}], 
         RGBColor[0, 0, 1]], 
        Directive[
         EdgeForm[None], 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         Thickness[Large], 
         Dashing[{0, Small, Small, Small}], 
         RGBColor[0, 0, 1]]}, {"qubits", "qutrits"}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> "Column"]], {0.85, 0.85}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.8736501914288464`*^9, 3.87365025784338*^9, {3.8736503225695124`*^9, 
   3.873650333688588*^9}, 3.8736504089048853`*^9, 3.8736517104688063`*^9, 
   3.873652258779422*^9, 3.873653173695506*^9, 3.87385924666925*^9, 
   3.8786500724290385`*^9, 3.8793201186628857`*^9, 3.8793233986468554`*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"75f05d13-6851-47e8-9d87-cf5909e5771a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analytical Q for Gaussian states", "Section",
 CellChangeTimes->{{3.8683462516150513`*^9, 3.868346257089449*^9}, {
  3.8793215233604565`*^9, 
  3.8793215271531725`*^9}},ExpressionUUID->"eb0a6b72-2622-4777-ae9a-\
787bdb8f1c43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QsV", "[", 
   RowBox[{"Vv1_", ",", "Vv2_", ",", "dd_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "V1", ",", "V2", ",", "W1", ",", "W2", ",", "V1s", ",", "V2s", ",", "n", 
      ",", "Id", ",", "I\[CapitalOmega]2", ",", "c", ",", "d"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"V1", "=", 
      RowBox[{"Vv1", "/", "2"}]}], ";", 
     RowBox[{"V2", "=", 
      RowBox[{"Vv2", "/", "2"}]}], ";", 
     RowBox[{"d", "=", 
      RowBox[{"dd", "/", 
       SqrtBox["2"]}]}], ";", 
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"Length", "[", "V1", "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{"I\[CapitalOmega]2", "=", 
      RowBox[{"I", " ", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", "[", "n", "]"}], "/", "2"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"W1", "=", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"V1", ".", 
        RowBox[{"(", 
         RowBox[{"I", " ", 
          RowBox[{"\[CapitalOmega]", "[", "n", "]"}]}], ")"}]}]}]}], ";", 
     RowBox[{"W2", "=", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"V2", ".", 
        RowBox[{"(", 
         RowBox[{"I", " ", 
          RowBox[{"\[CapitalOmega]", "[", "n", "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"V1s", "=", 
      RowBox[{"-", 
       RowBox[{"Assuming", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "\[Element]", " ", "Reals"}], " ", "&&", 
          RowBox[{"0", "<", "s", "<", "1"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MatrixFunction", "[", 
             RowBox[{
              RowBox[{"w", "\[Function]", 
               FractionBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "+", "1"}], ")"}], "s"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], "s"]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "+", "1"}], ")"}], "s"], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], "s"]}]]}], ",", "W1"}], 
             "]"}], ".", "I\[CapitalOmega]2"}], "//", "Chop"}], "//", 
          "Re"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"V2s", "=", 
      RowBox[{"-", 
       RowBox[{"Assuming", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "\[Element]", " ", "Reals"}], " ", "&&", 
          RowBox[{"0", "<", "s", "<", "1"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MatrixFunction", "[", 
             RowBox[{
              RowBox[{"w", "\[Function]", 
               FractionBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "+", "1"}], ")"}], 
                  RowBox[{"1", "-", "s"}]], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], 
                  RowBox[{"1", "-", "s"}]]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "+", "1"}], ")"}], 
                  RowBox[{"1", "-", "s"}]], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], 
                  RowBox[{"1", "-", "s"}]]}]]}], ",", "W2"}], "]"}], ".", 
            "I\[CapitalOmega]2"}], "//", "Chop"}], "//", "Re"}]}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"c", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"d", "==", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "n"}]}], "]"}]}], ",", "1", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", 
          RowBox[{"d", ".", 
           RowBox[{"Inverse", "[", 
            RowBox[{"V1s", "+", "V2s"}], "]"}], ".", "d"}]}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"c", "*", 
          RowBox[{"Det", "[", 
           RowBox[{"V1s", "+", "I\[CapitalOmega]2"}], "]"}], "*", 
          RowBox[{"Det", "[", 
           RowBox[{"V2s", "+", "I\[CapitalOmega]2"}], "]"}]}], 
         RowBox[{
          RowBox[{"Det", "[", 
           RowBox[{"V1s", "+", "V2s"}], "]"}], "*", 
          SuperscriptBox[
           RowBox[{"Det", "[", 
            RowBox[{"V1", "+", "I\[CapitalOmega]2"}], "]"}], "s"], "*", 
          SuperscriptBox[
           RowBox[{"Det", "[", 
            RowBox[{"V2", "+", "I\[CapitalOmega]2"}], "]"}], 
           RowBox[{"1", "-", "s"}]]}]], "//", "Chop"}], "//", "Re"}], "//", 
      "Sqrt"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.868346803478253*^9, 3.8683468265468884`*^9}, {
   3.868347150115458*^9, 3.868347170400797*^9}, {3.8683488927598143`*^9, 
   3.86834889293578*^9}, {3.868350007864571*^9, 3.8683500084693937`*^9}, {
   3.868351566800651*^9, 3.868351582098651*^9}, {3.86843801960997*^9, 
   3.868438036983412*^9}, 3.868438444835766*^9, {3.86858821676748*^9, 
   3.868588231970262*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"7469535e-ff2d-4fc6-9c68-a770063514f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"s", "=", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"QsV", "[", 
      RowBox[{
       RowBox[{"stateA", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"stateB", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"stateA", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"stateB", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "s"}], "]"}], ",", 
     RowBox[{"Q", "/.", 
      RowBox[{"p", "->", " ", "s"}]}]}], "}"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.86858797614293*^9, 3.868588017137722*^9}, {
  3.868588071372827*^9, 3.868588141437489*^9}, {3.868588284284397*^9, 
  3.868588290045064*^9}, {3.86858949177894*^9, 3.868589493581205*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"0ddd16c0-ace7-406c-80a8-178d80d2f6e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7570832375843815`", ",", "0.7570832375843821`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.868588003306552*^9, 3.8685880176113586`*^9}, {
   3.868588091458165*^9, 3.868588141884499*^9}, 3.8685882360721083`*^9, {
   3.868588286251891*^9, 3.868588290568471*^9}, 3.868589494032498*^9, 
   3.873859266866461*^9, 3.8786501351748657`*^9, 3.879320184546153*^9, 
   3.8793233986938553`*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"68175857-b656-4b7d-8e58-60d12aa11dd5"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateAV", "=", 
   RowBox[{"LossyTMSV", "[", 
    RowBox[{"4", ",", "xA", ",", "yA"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stateBV", "=", 
   RowBox[{"LossyTMSV", "[", 
    RowBox[{"4", ",", "xB", ",", "yB"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.868335920163129*^9, 3.868335921507856*^9}, {
  3.868335969567762*^9, 3.868336012800235*^9}, {3.868336723684915*^9, 
  3.868336725049363*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"53597cac-79cf-47dd-a02a-755be03d885d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QsAB", "[", 
   RowBox[{
   "mA_", ",", "xA_", ",", "yA_", ",", "mB_", ",", "xB_", ",", "yB_", ",", 
    "s_"}], "]"}], "=", 
  RowBox[{"QsV", "[", 
   RowBox[{
    RowBox[{"stateAV", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"stateBV", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"stateAV", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "-", 
      RowBox[{"stateBV", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "s"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.868335809137281*^9, 3.8683358283677588`*^9}, {
   3.868335887568379*^9, 3.86833588771047*^9}, {3.8683360162150373`*^9, 
   3.8683360183277807`*^9}, {3.8683360492531424`*^9, 3.868336050502697*^9}, 
   3.8683360949455757`*^9, {3.868336127289873*^9, 3.868336187097574*^9}, {
   3.868336745244671*^9, 3.868336746716247*^9}, 3.868338439229631*^9, {
   3.868346847115261*^9, 3.868346867025147*^9}, {3.8683469728265543`*^9, 
   3.868346983979199*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"55a6a34a-4ad2-4822-8a5d-96671a4215aa"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         SqrtBox[
          RowBox[{"Re", "[", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", "yA"}], "-", 
                RowBox[{"40", " ", "xA", " ", "yA"}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["xA", "2"], " ", "yA"}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["yA", "2"]}], "-", 
                RowBox[{"40", " ", "xA", " ", 
                 SuperscriptBox["yA", "2"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["xA", "2"], " ", 
                 SuperscriptBox["yA", "2"]}]}], ")"}], 
              RowBox[{"-", "s"}]], " ", 
             TemplateBox[{"2"},
              "OutputSizeLimit`Skeleton"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["\[ImaginaryI]", "2"]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"Im", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], 
                    RowBox[{"1", "-", "s"}]], "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}], ")"}], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], 
                    RowBox[{"1", "-", "s"}]]}], "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}], ")"}], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}]], "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    FractionBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]]}], "]"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}], ")"}]}], "+", 
               TemplateBox[{"2"},
                "OutputSizeLimit`Skeleton"], "+", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"]}], ")"}]}], 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]], "]"}]],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 238, 27589768188895686202, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 238, 27589768188895686202, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 238, 27589768188895686202, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[27589768188895686202 === $SessionID, 
   Out[238], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.868346338123393*^9, 3.868346925699408*^9, 
  3.868346993610313*^9, 3.868347087039135*^9, 3.868347121083263*^9, 
  3.8683471797830276`*^9, 3.868349002985257*^9, 3.868350018314225*^9, 
  3.8683515951163683`*^9, 3.868354388048375*^9, 3.868437841276754*^9, 
  3.873859272451288*^9, 3.878650142979357*^9, 3.879320192662021*^9, 
  3.87932340548554*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"886d3826-a49b-4341-948d-1efc21959aab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ff", "[", "p_", "]"}], "=", 
  RowBox[{
   RowBox[{"QsAB", "[", 
    RowBox[{
    "4", ",", "0.3", ",", "1.5", ",", "4", ",", "0.7", ",", "0.5", ",", "p"}],
     "]"}], "//", "Chop"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Q", ",", 
     RowBox[{"ff", "[", "p", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellLabel->
  "In[239]:=",ExpressionUUID->"0dea25ad-c7ac-4535-9947-64ebaef14212"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         SqrtBox[
          RowBox[{"Re", "[", 
           FractionBox[
            RowBox[{
             SuperscriptBox["1.3499999999999992`", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "p"}]], " ", 
             SuperscriptBox["36.75`", 
              RowBox[{"-", "p"}]], " ", 
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], " ", 
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}]}], 
            RowBox[{
             TemplateBox[{"4"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
              RowBox[{"(", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], ")"}], " ", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"]}]}]], "]"}]],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 239, 27589768188895686202, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 239, 27589768188895686202, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 239, 27589768188895686202, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[27589768188895686202 === $SessionID, 
   Out[239], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.868346369076103*^9, 3.8683472090437727`*^9, 
  3.8683490040918417`*^9, 3.868350019400778*^9, 3.868351596226234*^9, 
  3.868354389201545*^9, 3.868437842195957*^9, 3.873859273158736*^9, 
  3.8786501442268715`*^9, 3.879320194009742*^9, 3.8793234067190547`*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"c4d43789-d8bd-4341-8127-45d207262eef"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV2Hk8FV8UAHBS2bKnQoUsv8jSYqmUU6nIvoYQClGoROpXWSqyhUqFEKUU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       "]]},
     Annotation[#, "Charting`Private`Tag$54309#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd2Hk8Fd0fB3AhighpsVWiQrQqofpUKiEk2iTUk7anKPREkchSSYtoUVRC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       "]]},
     Annotation[#, "Charting`Private`Tag$54309#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.6808903154538589},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0.6808903154538574, 0.999999982326672}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.868346369076103*^9, 3.8683472090437727`*^9, 
  3.8683490040918417`*^9, 3.868350019400778*^9, 3.868351596226234*^9, 
  3.868354389201545*^9, 3.868437842195957*^9, 3.873859273158736*^9, 
  3.8786501442268715`*^9, 3.879320194009742*^9, 3.879323409650055*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"a9316953-b751-4152-8bd9-f4b0bac9021d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", 
    RowBox[{"RandomReal", "[", 
     RowBox[{"1", ",", "4"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{"Qs", "[", 
    RowBox[{"\[Alpha]A", ",", "SA", ",", "\[Alpha]B", ",", "SB", ",", 
     RowBox[{"{", "d", "}"}], ",", "p"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff2", "[", "s_", "]"}], "=", 
  RowBox[{
   RowBox[{"QsV", "[", 
    RowBox[{
     RowBox[{"stateAV", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"stateBV", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "d", ",", "s"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"xA", "->", " ", "0.3"}], ",", 
     RowBox[{"yA", "->", "1.5"}], ",", 
     RowBox[{"xB", "->", " ", "0.7"}], ",", 
     RowBox[{"yB", "->", " ", "0.5"}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.868347224592558*^9, 3.868347237558004*^9}, {
  3.868347270433036*^9, 3.868347285669841*^9}, {3.8683473419003572`*^9, 
  3.86834743110358*^9}, {3.868347542114367*^9, 3.868347580644416*^9}, {
  3.868353040655381*^9, 3.8683530657641687`*^9}, {3.868437853734942*^9, 
  3.868437857334346*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"97764b53-d818-48f1-b00a-c6c97a00c2b9"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         SqrtBox[
          RowBox[{"Re", "[", 
           FractionBox[
            RowBox[{
             SuperscriptBox["1.3499999999999992`", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "s"}]], " ", 
             SuperscriptBox["36.75`", 
              RowBox[{"-", "s"}]], " ", 
             SuperscriptBox["\[ExponentialE]", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"]], " ", 
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], " ", 
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}]}], 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "2"]}], " ", 
                   RowBox[{"Im", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"0.6970956757272758`", "\[VeryThinSpace]", "+", 
                    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", 
                    TemplateBox[{"18"},
                    "OutputSizeLimit`Skeleton"]}], ")"}], 
                    RowBox[{"1", "-", "s"}]], "+", 
                    SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]]}], ")"}]}], 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "4.733747380063929`"}], ")"}], 
                    RowBox[{"1", "-", "s"}]]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "2.733747380063929`"}], ")"}], 
                    RowBox[{"1", "-", "s"}]]}]]}], "+", 
                    TemplateBox[{"4"},
                    "OutputSizeLimit`Skeleton"]}], "]"}]}], "-", 
                  RowBox[{
                   FractionBox["1", "2"], " ", 
                   RowBox[{"Im", "[", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}]}], ")"}]}], "-", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], "+", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"Im", "[", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], "]"}]}], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"Im", "[", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], ")"}]}]}]], "]"}]],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 243, 27589768188895686202, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 243, 27589768188895686202, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 243, 27589768188895686202, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[27589768188895686202 === $SessionID, 
   Out[243], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.86834733845798*^9, 3.868347354506627*^9}, {
   3.868347413412664*^9, 3.868347431641644*^9}, 3.86834779542855*^9, 
   3.86834922779687*^9, 3.868350239809517*^9, 3.868351823906158*^9, 
   3.868352622308305*^9, 3.8683532886842937`*^9, 3.868354614592946*^9, 
   3.868438048983667*^9, 3.868438342943961*^9, 3.8684386535618467`*^9, 
   3.868591464653975*^9, 3.868591690849769*^9, 3.873859453169285*^9, 
   3.878650393510322*^9, 3.8793204492620163`*^9, 3.87932366216188*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"6ecd7490-ada5-422d-94dd-7d8ae84bd557"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Q2", ",", 
     RowBox[{"ff2", "[", "p", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.86834833313501*^9, 3.868348333879024*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"76848287-bfd5-4917-9a15-622f730943c9"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV2GlYTW0XB/BUDymiCAlpkEqDITSoP/IglTQJpQwJSahI5ElFoaSXMjRK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       "]]},
     Annotation[#, "Charting`Private`Tag$54370#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV2HdcTf8fB/BklKJJUyUJJfG1K3pRRoqIEBoioh+l9Y1vO1KUkN0ySkkl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       "]]},
     Annotation[#, "Charting`Private`Tag$54370#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.6088400642014369},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0.6088400642014355, 0.99999997667599}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8683483529060183`*^9, 3.868349246685957*^9, 
  3.868350262626541*^9, 3.8683518469127617`*^9, 3.868352647685906*^9, 
  3.8683533122800922`*^9, 3.868353493756178*^9, 3.8683546381952057`*^9, 
  3.868438072375431*^9, 3.8684383751339006`*^9, 3.868438676787354*^9, 
  3.873859481346011*^9, 3.8786504311724834`*^9, 3.879320489507992*^9, 
  3.8793237007223215`*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"06d6caa8-6562-4649-97dd-a8a9a01069aa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"qsV", "[", 
   RowBox[{"Vv1_", ",", "Vv2_", ",", "dd_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "V1", ",", "V2", ",", "W1", ",", "W2", ",", "dV12s", ",", "iV12s", ",", 
      "n", ",", "Id", ",", "I\[CapitalOmega]2", ",", "c", ",", "d", ",", "G1",
       ",", "G2", ",", "Z1", ",", "Z2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"V1", "=", 
      RowBox[{"Vv1", "/", "2"}]}], ";", 
     RowBox[{"V2", "=", 
      RowBox[{"Vv2", "/", "2"}]}], ";", 
     RowBox[{"d", "=", 
      RowBox[{"dd", "/", 
       SqrtBox["2"]}]}], ";", 
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"Length", "[", "V1", "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{"I\[CapitalOmega]2", "=", 
      RowBox[{"I", " ", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", "[", "n", "]"}], "/", "2"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"W1", "=", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"V1", ".", 
        RowBox[{"(", 
         RowBox[{"I", " ", 
          RowBox[{"\[CapitalOmega]", "[", "n", "]"}]}], ")"}]}]}]}], ";", 
     RowBox[{"W2", "=", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"V2", ".", 
        RowBox[{"(", 
         RowBox[{"I", " ", 
          RowBox[{"\[CapitalOmega]", "[", "n", "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Z1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Det", "[", 
          RowBox[{"V1", "+", "I\[CapitalOmega]2"}], "]"}], "//", "Chop"}], "//",
         "Re"}], "//", "Sqrt"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Z2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Det", "[", 
          RowBox[{"V2", "+", "I\[CapitalOmega]2"}], "]"}], "//", "Chop"}], "//",
         "Re"}], "//", "Sqrt"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"iV12s", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"MatrixFunction", "[", 
            RowBox[{
             RowBox[{"w", "\[Function]", 
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w", "+", "1"}], ")"}], "s"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}], "s"]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w", "+", "1"}], ")"}], "s"], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}], "s"]}]]}], ",", "W1"}], 
            "]"}], ".", "I\[CapitalOmega]2"}]}], "-", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"MatrixFunction", "[", 
           RowBox[{
            RowBox[{"w", "\[Function]", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "+", "1"}], ")"}], 
                RowBox[{"1", "-", "s"}]], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}], 
                RowBox[{"1", "-", "s"}]]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "+", "1"}], ")"}], 
                RowBox[{"1", "-", "s"}]], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}], 
                RowBox[{"1", "-", "s"}]]}]]}], ",", "W2"}], "]"}], ".", 
          "I\[CapitalOmega]2"}]}], "//", "Chop"}], "//", "Inverse"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"G1", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"MatrixFunction", "[", 
          RowBox[{
           RowBox[{"w", "\[Function]", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w", "+", "1"}], ")"}], "s"], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}], "s"], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "+", "1"}], ")"}], "s"]}]], 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"w", "-", "1"}], 
               RowBox[{"w", "+", "1"}]], "]"}]}]}], ",", "W1"}], "]"}], "//", 
         "Tr"}], "//", "Chop"}], "//", "Re"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"G2", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"MatrixFunction", "[", 
          RowBox[{
           RowBox[{"w", "\[Function]", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w", "+", "1"}], ")"}], 
               RowBox[{"1", "-", "s"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}], 
                RowBox[{"1", "-", "s"}]], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "+", "1"}], ")"}], 
                RowBox[{"1", "-", "s"}]]}]], 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"w", "-", "1"}], 
               RowBox[{"w", "+", "1"}]], "]"}]}]}], ",", "W2"}], "]"}], "//", 
         "Tr"}], "//", "Chop"}], "//", "Re"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dV12s", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"MatrixFunction", "[", 
           RowBox[{
            RowBox[{"w", "\[Function]", 
             RowBox[{
              FractionBox[
               RowBox[{"2", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w", "+", "1"}], ")"}], "s"], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}], "s"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w", "+", "1"}], ")"}], "s"], "-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w", "-", "1"}], ")"}], "s"]}], ")"}], "2"]], 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"w", "-", "1"}], 
                RowBox[{"w", "+", "1"}]], "]"}]}]}], ",", "W1"}], "]"}], ".", 
          "I\[CapitalOmega]2"}]}], "+", 
        RowBox[{
         RowBox[{"MatrixFunction", "[", 
          RowBox[{
           RowBox[{"w", "\[Function]", 
            RowBox[{
             FractionBox[
              RowBox[{"2", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "+", "1"}], ")"}], 
                RowBox[{"1", "-", "s"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}], 
                RowBox[{"1", "-", "s"}]]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "+", "1"}], ")"}], 
                  RowBox[{"1", "-", "s"}]], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], 
                  RowBox[{"1", "-", "s"}]]}], ")"}], "2"]], 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"w", "-", "1"}], 
               RowBox[{"w", "+", "1"}]], "]"}]}]}], ",", "W2"}], "]"}], ".", 
         "I\[CapitalOmega]2"}]}], "//", "Chop"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"d", "==", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "n"}]}], "]"}]}], ",", "0", ",", 
        RowBox[{"d", ".", "iV12s", ".", "dV12s", ".", "iV12s", ".", "d"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"Z1", "/", "Z2"}], "]"}], "+", 
      FractionBox[
       RowBox[{"G1", "-", "G2", "+", 
        RowBox[{"Tr", "[", 
         RowBox[{"iV12s", ".", "dV12s"}], "]"}], "-", "c"}], "2"]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.868589572984077*^9, 3.868589573118073*^9}, {
  3.868589607715927*^9, 3.868589693671507*^9}, {3.868589739492729*^9, 
  3.8685897806642857`*^9}, {3.868589822902062*^9, 3.8685899099713707`*^9}, {
  3.86858996999153*^9, 3.8685899833958187`*^9}, {3.868590015740449*^9, 
  3.868590166368774*^9}, {3.868590254562337*^9, 3.868590260822345*^9}, {
  3.8685903000072536`*^9, 3.868590306517476*^9}, {3.868590340230507*^9, 
  3.8685903972378674`*^9}, {3.8685907498583307`*^9, 3.8685907658555317`*^9}, {
  3.8685908028644037`*^9, 3.868590826869391*^9}, {3.8685909024487123`*^9, 
  3.86859090257952*^9}, {3.8685911628817863`*^9, 3.8685911631174297`*^9}, {
  3.8685913033173723`*^9, 3.868591329781152*^9}, {3.8685914007351418`*^9, 
  3.868591433117141*^9}, {3.868591717600169*^9, 3.868591719834042*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"032c4065-fda2-4981-91f9-91af8e489d22"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"s", "=", "0.3"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", "Q", "]"}]}], ",", "p"}], "]"}], "/.", 
      RowBox[{"p", "->", " ", "s"}]}], ",", 
     RowBox[{"qsV", "[", 
      RowBox[{
       RowBox[{"stateA", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"stateB", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"stateA", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"stateB", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "s"}], "]"}]}], 
    "}"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.868590178426332*^9, 3.8685902235014*^9}, {
  3.8685908581252213`*^9, 3.868590877473364*^9}, {3.868591338767523*^9, 
  3.868591359858993*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"072663bc-cb32-4abc-aeed-6081a7f75db0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.49669734260853093`", ",", "0.4966973426085235`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.86859018614128*^9, 3.868590224465268*^9}, 
   3.868590264214101*^9, {3.8685903080179043`*^9, 3.8685903120071287`*^9}, {
   3.8685903546516333`*^9, 3.868590398845132*^9}, 3.8685907718919153`*^9, 
   3.868590828383955*^9, {3.868590858782647*^9, 3.868590906246789*^9}, 
   3.868591164465703*^9, {3.8685913142118273`*^9, 3.868591360895451*^9}, 
   3.8685917214030123`*^9, 3.873859481380385*^9, 3.8786504312699203`*^9, 
   3.8793204896296797`*^9, 3.879323700846102*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"dc20afd3-6ea5-4223-b495-37f35b3bb532"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"s", "=", "0.6"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", "Q2", "]"}]}], ",", "p"}], "]"}], "/.", 
      RowBox[{"p", "->", " ", "s"}]}], ",", 
     RowBox[{"qsV", "[", 
      RowBox[{
       RowBox[{"stateA", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"stateB", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", "d", ",", "s"}], "]"}]}], 
    "}"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.868590930927196*^9, 3.868590934730685*^9}, {
  3.868591446332614*^9, 3.868591454140348*^9}, {3.868591709945178*^9, 
  3.868591710168851*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"296f5671-043c-4444-bb3c-5b9338e36fd3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.08708969482080496`", ",", "0.06202543234707081`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.868590935491522*^9, {3.86859170518906*^9, 3.8685917226280737`*^9}, 
   3.873859481437969*^9, 3.87865043137714*^9, 3.8793204897341623`*^9, 
   3.8793237009601016`*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"ba16f35f-1bb7-4f71-bd9f-cec26084b7a1"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ecaa22db-8a68-4223-986e-4f0e1a3319d7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 226, 4, 28, "Input",ExpressionUUID->"9f2359fd-1ec1-4846-bc18-cfe4dd397130"],
Cell[CellGroupData[{
Cell[809, 28, 334, 5, 67, "Section",ExpressionUUID->"1ddc389f-9b09-46cf-834e-aace00a974e4"],
Cell[1146, 35, 27277, 776, 1595, "Input",ExpressionUUID->"24b0bffc-43c8-4517-9791-e6b05381a5fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28460, 816, 277, 4, 67, "Section",ExpressionUUID->"78c6d15b-877f-4a7b-90fd-f9a84a5fa3ee"],
Cell[CellGroupData[{
Cell[28762, 824, 11728, 327, 752, "Input",ExpressionUUID->"9af9b0d3-4c56-4c8d-9b83-e0031f7cb0ad"],
Cell[40493, 1153, 356, 5, 32, "Output",ExpressionUUID->"e35c2feb-c975-4109-b89d-14eb535f22bd"],
Cell[40852, 1160, 333, 5, 32, "Output",ExpressionUUID->"9030653b-3a04-4b1a-a671-f57ea4103e39"],
Cell[41188, 1167, 334, 5, 32, "Output",ExpressionUUID->"c8fb8484-a343-407e-b77d-501c8f244940"],
Cell[41525, 1174, 338, 5, 32, "Output",ExpressionUUID->"2f6f672e-0663-4b83-8a63-54b0766d6772"],
Cell[41866, 1181, 452, 9, 32, "Output",ExpressionUUID->"8dc64130-5012-4677-8647-0ddd2da38937"],
Cell[42321, 1192, 387, 6, 32, "Output",ExpressionUUID->"3a2d8375-ee03-42b8-b128-4e459241bf94"],
Cell[42711, 1200, 336, 5, 32, "Output",ExpressionUUID->"c43f55b0-fc04-4663-b660-f713470dd209"],
Cell[43050, 1207, 387, 6, 32, "Output",ExpressionUUID->"a00ce274-d894-4905-a052-42733fe3efff"],
Cell[43440, 1215, 336, 5, 32, "Output",ExpressionUUID->"6ed02904-5e88-4498-980f-f1ec67c3ddbf"],
Cell[43779, 1222, 110578, 1969, 377, "Output",ExpressionUUID->"69b3d66c-8986-48df-995b-9f31969f8f5f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[154406, 3197, 245, 4, 67, "Section",ExpressionUUID->"bab5b9e5-8fe7-489c-98af-835ba53a9c3e"],
Cell[CellGroupData[{
Cell[154676, 3205, 3886, 116, 276, "Input",ExpressionUUID->"406edbe2-214b-45df-b02d-ad0a53f25027"],
Cell[158565, 3323, 364, 6, 32, "Output",ExpressionUUID->"d0b21071-cf29-426d-b493-6e3409c4691f"],
Cell[158932, 3331, 111591, 1927, 377, "Output",ExpressionUUID->"9f2161db-367f-4e73-bf42-3ab1066a8625"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270560, 5263, 3638, 104, 313, "Input",ExpressionUUID->"123470bc-54b4-4477-ac2a-139b93b3cceb"],
Cell[274201, 5369, 351, 6, 32, "Output",ExpressionUUID->"3cea31b5-0a48-4834-b683-e7c821ac27dd"],
Cell[274555, 5377, 336, 5, 32, "Output",ExpressionUUID->"506e95aa-47e4-4fcb-aa48-14003b1b2343"],
Cell[274894, 5384, 957, 28, 61, "Output",ExpressionUUID->"b12c140c-88f6-4169-8536-eb8855b92f3c"],
Cell[275854, 5414, 338, 5, 32, "Output",ExpressionUUID->"b3cb9598-eb6a-4d3b-98ab-3cba710144e6"],
Cell[276195, 5421, 1030, 31, 61, "Output",ExpressionUUID->"c7e538ba-4262-465b-9be4-e911f64fee62"],
Cell[277228, 5454, 322, 5, 32, "Output",ExpressionUUID->"fb936c78-6144-42fd-923c-1c6085d4b896"],
Cell[277553, 5461, 957, 28, 61, "Output",ExpressionUUID->"20a63296-fca1-4f06-ae9d-8314c200b8fb"],
Cell[278513, 5491, 324, 5, 32, "Output",ExpressionUUID->"bae4c916-0794-42df-9309-4f8d0ee37de6"],
Cell[278840, 5498, 1030, 31, 61, "Output",ExpressionUUID->"549119ff-3614-4141-8dca-b2b38d737828"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[279919, 5535, 219, 4, 67, "Section",ExpressionUUID->"776ac8dc-e8cc-4046-98bf-2dcde2707b2b"],
Cell[CellGroupData[{
Cell[280163, 5543, 22838, 667, 1094, "Input",ExpressionUUID->"0ab1bf9b-fe61-43b5-b6d1-8f0742c17661"],
Cell[303004, 6212, 559, 9, 32, "Output",ExpressionUUID->"7d86eb37-c50b-4ce2-b62f-abd137e007d5"],
Cell[303566, 6223, 5583, 108, 377, "Output",ExpressionUUID->"99941113-9fda-4dda-80d4-9fa7cfe14284"],
Cell[309152, 6333, 536, 8, 32, "Output",ExpressionUUID->"39f14e5b-ac36-4426-8b94-5ab8aa1aa697"],
Cell[309691, 6343, 7759, 148, 377, "Output",ExpressionUUID->"fee26d69-da70-4b95-a0d2-e79ede4156a7"],
Cell[317453, 6493, 454, 7, 32, "Output",ExpressionUUID->"8944d900-82ae-44fc-ab89-a3916ad6741f"],
Cell[317910, 6502, 35580, 733, 377, "Output",ExpressionUUID->"75f05d13-6851-47e8-9d87-cf5909e5771a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[353539, 7241, 232, 4, 67, "Section",ExpressionUUID->"eb0a6b72-2622-4777-ae9a-787bdb8f1c43"],
Cell[353774, 7247, 5457, 146, 231, "Input",ExpressionUUID->"7469535e-ff2d-4fc6-9c68-a770063514f0"],
Cell[CellGroupData[{
Cell[359256, 7397, 1004, 26, 67, "Input",ExpressionUUID->"0ddd16c0-ace7-406c-80a8-178d80d2f6e9"],
Cell[360263, 7425, 509, 10, 32, "Output",ExpressionUUID->"68175857-b656-4b7d-8e58-60d12aa11dd5"]
}, Open  ]],
Cell[360787, 7438, 547, 14, 48, "Input",ExpressionUUID->"53597cac-79cf-47dd-a02a-755be03d885d"],
Cell[CellGroupData[{
Cell[361359, 7456, 1118, 26, 28, "Input",ExpressionUUID->"55a6a34a-4ad2-4822-8a5d-96671a4215aa"],
Cell[362480, 7484, 12251, 309, 130, "Output",ExpressionUUID->"886d3826-a49b-4341-948d-1efc21959aab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374768, 7798, 537, 16, 48, "Input",ExpressionUUID->"0dea25ad-c7ac-4535-9947-64ebaef14212"],
Cell[375308, 7816, 9778, 252, 112, "Output",ExpressionUUID->"c4d43789-d8bd-4341-8127-45d207262eef"],
Cell[385089, 8070, 14487, 258, 233, "Output",ExpressionUUID->"a9316953-b751-4152-8bd9-f4b0bac9021d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399613, 8333, 1292, 34, 86, "Input",ExpressionUUID->"97764b53-d818-48f1-b00a-c6c97a00c2b9"],
Cell[400908, 8369, 12647, 319, 140, "Output",ExpressionUUID->"6ecd7490-ada5-422d-94dd-7d8ae84bd557"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413592, 8693, 370, 10, 28, "Input",ExpressionUUID->"76848287-bfd5-4917-9a15-622f730943c9"],
Cell[413965, 8705, 15499, 275, 236, "Output",ExpressionUUID->"06d6caa8-6562-4649-97dd-a8a9a01069aa"]
}, Open  ]],
Cell[429479, 8983, 9429, 249, 432, "Input",ExpressionUUID->"032c4065-fda2-4981-91f9-91af8e489d22"],
Cell[CellGroupData[{
Cell[438933, 9236, 1083, 30, 67, "Input",ExpressionUUID->"072663bc-cb32-4abc-aeed-6081a7f75db0"],
Cell[440019, 9268, 683, 12, 32, "Output",ExpressionUUID->"dc20afd3-6ea5-4223-b495-37f35b3bb532"]
}, Open  ]],
Cell[CellGroupData[{
Cell[440739, 9285, 874, 24, 67, "Input",ExpressionUUID->"296f5671-043c-4444-bb3c-5b9338e36fd3"],
Cell[441616, 9311, 388, 9, 32, "Output",ExpressionUUID->"ba16f35f-1bb7-4f71-bd9f-cec26084b7a1"]
}, Open  ]]
}, Open  ]]
}
]
*)


